FlowPy - a numerical solver for functional renormalization group equations

FlowPy is a numerical toolbox for the solution of partial differential equations encountered in Functional Renormalization Group equations. This toolbox compiles flow equations to fast machine code and is able to handle coupled systems of flow equations with full momentum dependence, which furthermore may be given implicitly.

==> anc/FlowPy.html <==

<!DOCTYPE html PUBLIC "-//W3C//DTD HTML 4.0 Transitional//EN">
<html><head><title>Python: module FlowPy</title>
</head><body bgcolor="#f0f0f8">

<table width="100%" cellspacing=0 cellpadding=2 border=0 summary="heading">
<tr bgcolor="#7799ee">
<td valign=bottom>&nbsp;<br>
<font color="#ffffff" face="helvetica, arial">&nbsp;<br><big><big><strong>FlowPy</strong></big></big></font></td
><td align=right valign=bottom
><font color="#ffffff" face="helvetica, arial"><a href=".">index</a><br><a href="FlowPy.py">FlowPy.py</a></font></td></tr></table>
    <p><tt>(C)&nbsp;2011&nbsp;Dr.&nbsp;Thomas&nbsp;Fischbacher&nbsp;-&nbsp;FlowPy&nbsp;v1.0</tt></p>
<p>
<table width="100%" cellspacing=0 cellpadding=2 border=0 summary="section">
<tr bgcolor="#aa55cc">
<td colspan=3 valign=bottom>&nbsp;<br>
<font color="#ffffff" face="helvetica, arial"><big><strong>Modules</strong></big></font></td></tr>
    
<tr><td bgcolor="#aa55cc"><tt>&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;</tt></td><td>&nbsp;</td>
<td width="100%"><table width="100%" summary="list"><tr><td width="25%" valign=top><a href="FlowPy_general.html">FlowPy_general</a><br>
<a href="FlowPy_parser.html">FlowPy_parser</a><br>
</td><td width="25%" valign=top><a href="math.html">math</a><br>
<a href="numpy.html">numpy</a><br>
</td><td width="25%" valign=top><a href="scipy.html">scipy</a><br>
</td><td width="25%" valign=top></td></tr></table></td></tr></table><p>
<table width="100%" cellspacing=0 cellpadding=2 border=0 summary="section">
<tr bgcolor="#ee77aa">
<td colspan=3 valign=bottom>&nbsp;<br>
<font color="#ffffff" face="helvetica, arial"><big><strong>Classes</strong></big></font></td></tr>
    
<tr><td bgcolor="#ee77aa"><tt>&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;</tt></td><td>&nbsp;</td>
<td width="100%"><dl>
<dt><font face="helvetica, arial"><a href="__builtin__.html#object">__builtin__.object</a>
</font></dt><dd>
<dl>
<dt><font face="helvetica, arial"><a href="FlowPy.html#flowparams">flowparams</a>
</font></dt><dt><font face="helvetica, arial"><a href="FlowPy.html#flowproblem">flowproblem</a>
</font></dt></dl>
</dd>
</dl>
 <p>
<table width="100%" cellspacing=0 cellpadding=2 border=0 summary="section">
<tr bgcolor="#ffc8d8">
<td colspan=3 valign=bottom>&nbsp;<br>
<font color="#000000" face="helvetica, arial"><a name="flowparams">class <strong>flowparams</strong></a>(<a href="__builtin__.html#object">__builtin__.object</a>)</font></td></tr>
    
<tr bgcolor="#ffc8d8"><td rowspan=2><tt>&nbsp;&nbsp;&nbsp;</tt></td>
<td colspan=2><tt>This&nbsp;represents&nbsp;flow&nbsp;problem&nbsp;parameters.<br>&nbsp;</tt></td></tr>
<tr><td>&nbsp;</td>
<td width="100%">Methods defined here:<br>
<dl><dt><a name="flowparams-__init__"><strong>__init__</strong></a>(self, **kwargs)</dt></dl>

<dl><dt><a name="flowparams-__repr__"><strong>__repr__</strong></a>(self)</dt><dd><tt>map&nbsp;<a href="#flowparams">flowparams</a>&nbsp;to&nbsp;a&nbsp;string&nbsp;representation.</tt></dd></dl>

<dl><dt><a name="flowparams-__str__"><strong>__str__</strong></a>(self)</dt><dd><tt>map&nbsp;<a href="#flowparams">flowparams</a>&nbsp;to&nbsp;a&nbsp;string&nbsp;representation.</tt></dd></dl>

<dl><dt><a name="flowparams-defs"><strong>defs</strong></a>(self)</dt><dd><tt>Produce&nbsp;a&nbsp;parameter&nbsp;definition&nbsp;string&nbsp;that&nbsp;can&nbsp;be&nbsp;appended<br>
to&nbsp;a&nbsp;set&nbsp;of&nbsp;flow&nbsp;equation&nbsp;definitions.</tt></dd></dl>

<dl><dt><a name="flowparams-subs"><strong>subs</strong></a>(self, text, format)</dt><dd><tt>Use&nbsp;<a href="#flowparams">flowparams</a>&nbsp;to&nbsp;substitute&nbsp;place-holders&nbsp;in&nbsp;text,<br>
formatting&nbsp;numbers&nbsp;according&nbsp;to&nbsp;format.</tt></dd></dl>

<dl><dt><a name="flowparams-subs_precise"><strong>subs_precise</strong></a>(self, text)</dt><dd><tt>Use&nbsp;<a href="#flowparams">flowparams</a>&nbsp;to&nbsp;substitute&nbsp;place-holders&nbsp;in&nbsp;text,&nbsp;using<br>
a&nbsp;pre-defined&nbsp;long&nbsp;number&nbsp;format.</tt></dd></dl>

<dl><dt><a name="flowparams-subs_short"><strong>subs_short</strong></a>(self, text)</dt><dd><tt>Use&nbsp;<a href="#flowparams">flowparams</a>&nbsp;to&nbsp;substitute&nbsp;place-holders&nbsp;in&nbsp;text,&nbsp;using<br>
a&nbsp;pre-defined&nbsp;short&nbsp;number&nbsp;format.</tt></dd></dl>

<hr>
Data descriptors defined here:<br>
<dl><dt><strong>__dict__</strong></dt>
<dd><tt>dictionary&nbsp;for&nbsp;instance&nbsp;variables&nbsp;(if&nbsp;defined)</tt></dd>
</dl>
<dl><dt><strong>__weakref__</strong></dt>
<dd><tt>list&nbsp;of&nbsp;weak&nbsp;references&nbsp;to&nbsp;the&nbsp;object&nbsp;(if&nbsp;defined)</tt></dd>
</dl>
</td></tr></table> <p>
<table width="100%" cellspacing=0 cellpadding=2 border=0 summary="section">
<tr bgcolor="#ffc8d8">
<td colspan=3 valign=bottom>&nbsp;<br>
<font color="#000000" face="helvetica, arial"><a name="flowproblem">class <strong>flowproblem</strong></a>(<a href="__builtin__.html#object">__builtin__.object</a>)</font></td></tr>
    
<tr bgcolor="#ffc8d8"><td rowspan=2><tt>&nbsp;&nbsp;&nbsp;</tt></td>
<td colspan=2><tt>The&nbsp;"<a href="#flowproblem">flowproblem</a>"&nbsp;<a href="__builtin__.html#object">object</a>&nbsp;provides&nbsp;Python-side&nbsp;encapsulation&nbsp;of&nbsp;all<br>
the&nbsp;lower&nbsp;level&nbsp;C&nbsp;functions&nbsp;generated&nbsp;by&nbsp;the&nbsp;parser&nbsp;from&nbsp;the&nbsp;user's<br>
flow&nbsp;problem&nbsp;specification.<br>
&nbsp;<br>
This&nbsp;includes&nbsp;in&nbsp;particular:&nbsp;Integration&nbsp;boundary&nbsp;functions,<br>
RHS&nbsp;integrand,&nbsp;RHS&nbsp;function.<br>&nbsp;</tt></td></tr>
<tr><td>&nbsp;</td>
<td width="100%">Methods defined here:<br>
<dl><dt><a name="flowproblem-__init__"><strong>__init__</strong></a>(self, problem_name, xs, equations<font color="#909090">=None</font>, ks<font color="#909090">=grange(1e5,1e-3,20),</font>, log_state<font color="#909090">=None</font>, eps_diff<font color="#909090">=0.0001</font>, diff_ord<font color="#909090">=4</font>, interpolation_kind<font color="#909090">=4</font>, decide_iterate<font color="#909090">=&lt;function decide&gt;</font>, verbose<font color="#909090">=0</font>, cc_call<font color="#909090">=None</font>)</dt><dd><tt>Create&nbsp;a&nbsp;'<a href="#flowproblem">flowproblem</a>'&nbsp;<a href="__builtin__.html#object">object</a>.<br>
&nbsp;<br>
Constructor&nbsp;parameters&nbsp;and&nbsp;defaults:<br>
&nbsp;<br>
<a href="#flowproblem">flowproblem</a>(problem_name,<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;#&nbsp;a&nbsp;string,&nbsp;will&nbsp;be&nbsp;used&nbsp;as&nbsp;the&nbsp;name&nbsp;of&nbsp;a&nbsp;directory<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;#&nbsp;that&nbsp;will&nbsp;hold&nbsp;fast&nbsp;compiled&nbsp;code.<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;#<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;xs,<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;#&nbsp;vector&nbsp;support&nbsp;points&nbsp;that&nbsp;discretize&nbsp;space&nbsp;for&nbsp;the<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;#&nbsp;2nd&nbsp;flowfun&nbsp;parameter.<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;#<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;equations=None,<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;#&nbsp;The&nbsp;equations&nbsp;defining&nbsp;the&nbsp;problem,&nbsp;given&nbsp;as&nbsp;a&nbsp;string.<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;#&nbsp;The&nbsp;equation&nbsp;language&nbsp;is&nbsp;described&nbsp;in&nbsp;the&nbsp;accompanying<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;#&nbsp;FlowPy&nbsp;article.<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;#<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;ks=<a href="#-grange">grange</a>(1e5,1e-3,20),<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;#<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;#&nbsp;Flow&nbsp;variable&nbsp;discretization&nbsp;points<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;#<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;log_state=None,<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;#&nbsp;A&nbsp;function,&nbsp;typically&nbsp;generated&nbsp;by&nbsp;make_flow_logger,<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;#&nbsp;that&nbsp;will&nbsp;be&nbsp;used&nbsp;to&nbsp;write&nbsp;out&nbsp;data.<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;#<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;eps_diff=1e-4,<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;#&nbsp;Step&nbsp;size&nbsp;used&nbsp;to&nbsp;numerically&nbsp;determine&nbsp;derivatives<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;#&nbsp;on&nbsp;the&nbsp;right&nbsp;hand&nbsp;side&nbsp;of&nbsp;flow&nbsp;function&nbsp;definitions.<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;#<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;diff_ord=4,<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;#&nbsp;Differentiation&nbsp;order&nbsp;for&nbsp;numerical&nbsp;derivatives.<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;#<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;interpolation_kind=4,<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;#&nbsp;Specifies&nbsp;the&nbsp;numerical&nbsp;interpolation&nbsp;method&nbsp;to&nbsp;be&nbsp;used<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;#&nbsp;for&nbsp;the&nbsp;right&nbsp;hand&nbsp;side&nbsp;function.&nbsp;Will&nbsp;be&nbsp;passed&nbsp;on&nbsp;to<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;#&nbsp;scipy.interpolate.interp1d().<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;#<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;decide_iterate=<a href="#-make_lhs_iterator">make_lhs_iterator</a>(eps_abs=1e-8),<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;#&nbsp;Function&nbsp;that&nbsp;decides&nbsp;how&nbsp;often&nbsp;to&nbsp;iterate&nbsp;RHS&nbsp;evaluation<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;#&nbsp;to&nbsp;determine&nbsp;the&nbsp;value&nbsp;of&nbsp;RHS&nbsp;d/dk&nbsp;f(k,p)&nbsp;terms.<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;#&nbsp;One&nbsp;will&nbsp;typically&nbsp;use&nbsp;the&nbsp;<a href="#-make_lhs_iterator">make_lhs_iterator</a>()&nbsp;function<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;#&nbsp;to&nbsp;produce&nbsp;this.<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;#<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;verbose=0,<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;#&nbsp;Controls&nbsp;debug&nbsp;output&nbsp;verbosity.&nbsp;Default:&nbsp;0<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;#<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;cc_call=None<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;#&nbsp;The&nbsp;shell&nbsp;command&nbsp;used&nbsp;to&nbsp;call&nbsp;the&nbsp;C&nbsp;compiler,&nbsp;as&nbsp;a&nbsp;string.<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;#&nbsp;The&nbsp;default&nbsp;can&nbsp;be&nbsp;found&nbsp;in&nbsp;FlowPy_config.py&nbsp;and&nbsp;can&nbsp;be&nbsp;adjusted<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;#&nbsp;as&nbsp;required.&nbsp;In&nbsp;this&nbsp;string&nbsp;template,&nbsp;$F&nbsp;will&nbsp;be&nbsp;substituted&nbsp;by&nbsp;the<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;#&nbsp;FlowPy&nbsp;module&nbsp;name,&nbsp;and&nbsp;$V&nbsp;by&nbsp;the&nbsp;Python&nbsp;version&nbsp;(e.g.&nbsp;2.7).<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;#&nbsp;The&nbsp;pre-defined&nbsp;default&nbsp;is:<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;#<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;#&nbsp;"gcc&nbsp;2&gt;$F.cc_log&nbsp;-I&nbsp;/usr/include/python$V&nbsp;-fPIC&nbsp;-shared&nbsp;-o&nbsp;$F.so&nbsp;$F.c"<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;)</tt></dd></dl>

<dl><dt><a name="flowproblem-determine_rhs_values"><strong>determine_rhs_values</strong></a>(self, k, xs, ys<font color="#909090">=None</font>, ddk_ys<font color="#909090">=None</font>)</dt><dd><tt>Find&nbsp;RHS&nbsp;values&nbsp;for&nbsp;a&nbsp;given&nbsp;set&nbsp;of&nbsp;points,<br>
with&nbsp;given&nbsp;previous&nbsp;ys&nbsp;and&nbsp;ddk_ys&nbsp;values.<br>
&nbsp;<br>
(This&nbsp;function&nbsp;is&nbsp;split&nbsp;off&nbsp;to&nbsp;simplify&nbsp;MPI&nbsp;parallelization)</tt></dd></dl>

<dl><dt><a name="flowproblem-flow"><strong>flow</strong></a>(self)</dt><dd><tt>Numerically&nbsp;solve&nbsp;flow&nbsp;problem</tt></dd></dl>

<dl><dt><a name="flowproblem-interpolated"><strong>interpolated</strong></a>(self, ys, kind<font color="#909090">=3</font>)</dt></dl>

<dl><dt><a name="flowproblem-log_state"><strong>log_state</strong></a>(self, k, ys, ydots)</dt><dd><tt>Log&nbsp;a&nbsp;flow&nbsp;state&nbsp;via&nbsp;user-defined&nbsp;function</tt></dd></dl>

<hr>
Data descriptors defined here:<br>
<dl><dt><strong>__dict__</strong></dt>
<dd><tt>dictionary&nbsp;for&nbsp;instance&nbsp;variables&nbsp;(if&nbsp;defined)</tt></dd>
</dl>
<dl><dt><strong>__weakref__</strong></dt>
<dd><tt>list&nbsp;of&nbsp;weak&nbsp;references&nbsp;to&nbsp;the&nbsp;object&nbsp;(if&nbsp;defined)</tt></dd>
</dl>
</td></tr></table></td></tr></table><p>
<table width="100%" cellspacing=0 cellpadding=2 border=0 summary="section">
<tr bgcolor="#eeaa77">
<td colspan=3 valign=bottom>&nbsp;<br>
<font color="#ffffff" face="helvetica, arial"><big><strong>Functions</strong></big></font></td></tr>
    
<tr><td bgcolor="#eeaa77"><tt>&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;</tt></td><td>&nbsp;</td>
<td width="100%"><dl><dt><a name="-grange"><strong>grange</strong></a>(start, end, steps)</dt><dd><tt>Produce&nbsp;a&nbsp;geometric&nbsp;division&nbsp;of&nbsp;the&nbsp;interval&nbsp;[start,end]<br>
into&nbsp;steps&nbsp;steps&nbsp;(hence,steps+1&nbsp;points).</tt></dd></dl>
 <dl><dt><a name="-hello"><strong>hello</strong></a>()</dt><dd><tt>Say&nbsp;Hello.</tt></dd></dl>
 <dl><dt><a name="-linrange"><strong>linrange</strong></a>(start, end, steps)</dt><dd><tt>Produce&nbsp;an&nbsp;arithmetic&nbsp;division&nbsp;of&nbsp;the&nbsp;interval&nbsp;[start,end]<br>
into&nbsp;steps&nbsp;steps&nbsp;(hence,steps+1&nbsp;points).</tt></dd></dl>
 <dl><dt><a name="-make_flow_logger"><strong>make_flow_logger</strong></a>(filename<font color="#909090">=None</font>, data_separator<font color="#909090">='<font color="#c040c0">\t</font>'</font>, number_format<font color="#909090">='%+-12g'</font>)</dt><dd><tt>Create&nbsp;a&nbsp;flow-logging&nbsp;function&nbsp;to&nbsp;be&nbsp;used&nbsp;as&nbsp;log_state&nbsp;parameter&nbsp;to<br>
the&nbsp;'<a href="#flowproblem">flowproblem</a>'&nbsp;constructor.<br>
&nbsp;<br>
Parameters:<br>
&nbsp;<br>
filename&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;-&nbsp;&nbsp;the&nbsp;file&nbsp;name&nbsp;to&nbsp;log&nbsp;to<br>
data_separator&nbsp;-&nbsp;character&nbsp;sequence&nbsp;used&nbsp;to&nbsp;separate&nbsp;data&nbsp;entries<br>
number_format&nbsp;&nbsp;-&nbsp;format&nbsp;code&nbsp;used&nbsp;to&nbsp;display&nbsp;numbers&nbsp;-&nbsp;default:&nbsp;'%+-12g'</tt></dd></dl>
 <dl><dt><a name="-make_lhs_iterator"><strong>make_lhs_iterator</strong></a>(loops<font color="#909090">=None</font>, eps_rel<font color="#909090">=None</font>, eps_abs<font color="#909090">=None</font>, zero_tol<font color="#909090">=1e-12</font>)</dt><dd><tt>Flow&nbsp;equations&nbsp;are&nbsp;of&nbsp;the&nbsp;form&nbsp;[LHS]&nbsp;=&nbsp;f([LHS]);<br>
&nbsp;<br>
this&nbsp;self-referentiality&nbsp;is&nbsp;resolved&nbsp;by&nbsp;iterating&nbsp;the&nbsp;LHS<br>
evaluation;&nbsp;evidently,&nbsp;this&nbsp;needs&nbsp;a&nbsp;stopping&nbsp;criterion.<br>
&nbsp;<br>
This&nbsp;function&nbsp;will&nbsp;produce&nbsp;such&nbsp;a&nbsp;stopping&nbsp;criterion<br>
function&nbsp;that&nbsp;is&nbsp;fed&nbsp;with&nbsp;a&nbsp;value&nbsp;for&nbsp;k,&nbsp;as&nbsp;well&nbsp;as<br>
a&nbsp;history&nbsp;of&nbsp;previous&nbsp;evaluations&nbsp;(in&nbsp;the&nbsp;form<br>
of&nbsp;a&nbsp;support&nbsp;point&nbsp;values&nbsp;buffer).<br>
&nbsp;<br>
Depending&nbsp;on&nbsp;which&nbsp;parameters&nbsp;are&nbsp;set&nbsp;and&nbsp;which&nbsp;are&nbsp;omitted,&nbsp;very<br>
different&nbsp;iteration&nbsp;prescriptions&nbsp;can&nbsp;be&nbsp;set&nbsp;up.&nbsp;(An&nbsp;omitted<br>
parameter&nbsp;does&nbsp;not&nbsp;impose&nbsp;the&nbsp;corresponding&nbsp;constraint.)<br>
&nbsp;<br>
loops=N&nbsp;&nbsp;-&nbsp;produces&nbsp;a&nbsp;lhs_iterator&nbsp;that&nbsp;iterates&nbsp;N&nbsp;times<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(corresponding&nbsp;to&nbsp;a&nbsp;N-loop&nbsp;calculation)<br>
&nbsp;<br>
eps_abs&nbsp;&nbsp;-&nbsp;the&nbsp;maximal&nbsp;permitted&nbsp;absolute&nbsp;difference&nbsp;between<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;any&nbsp;corresponding&nbsp;discretization&nbsp;point&nbsp;values&nbsp;for<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;subsequent&nbsp;iterations.<br>
&nbsp;<br>
eps_rel&nbsp;&nbsp;-&nbsp;likewise,&nbsp;the&nbsp;maximal&nbsp;permitted&nbsp;relative&nbsp;difference.<br>
&nbsp;<br>
zero_tol&nbsp;-&nbsp;when&nbsp;determining&nbsp;eps_rel,&nbsp;zero&nbsp;entries&nbsp;will&nbsp;not<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;be&nbsp;taken&nbsp;into&nbsp;account.&nbsp;This&nbsp;parameter&nbsp;controls&nbsp;how<br>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;small&nbsp;a&nbsp;number&nbsp;will&nbsp;be&nbsp;regarded&nbsp;as&nbsp;zero&nbsp;for&nbsp;this&nbsp;purpose.</tt></dd></dl>
 <dl><dt><a name="-read_flowlog"><strong>read_flowlog</strong></a>(filename)</dt><dd><tt>Read&nbsp;flow&nbsp;log&nbsp;file&nbsp;with&nbsp;name&nbsp;'filename',<br>
which&nbsp;must&nbsp;have&nbsp;been&nbsp;produced&nbsp;by&nbsp;a&nbsp;flow&nbsp;logger&nbsp;created<br>
with&nbsp;<a href="#-make_flow_logger">make_flow_logger</a>().<br>
&nbsp;<br>
Returns:&nbsp;a&nbsp;4-tuple&nbsp;(xs,ks,flowfuns,data)<br>
&nbsp;<br>
xs&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;gives&nbsp;the&nbsp;spatial&nbsp;discretization&nbsp;points<br>
ks&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;gives&nbsp;the&nbsp;flow&nbsp;parameter&nbsp;values&nbsp;for&nbsp;which&nbsp;data&nbsp;is&nbsp;available<br>
flowfuns&nbsp;gives&nbsp;the&nbsp;names&nbsp;of&nbsp;the&nbsp;flow&nbsp;functions<br>
data&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;contains&nbsp;the&nbsp;numerical&nbsp;data.<br>
&nbsp;<br>
Here,&nbsp;data&nbsp;is&nbsp;a&nbsp;dictionary&nbsp;that&nbsp;maps&nbsp;keys&nbsp;of&nbsp;the&nbsp;form:<br>
&nbsp;<br>
(k,funname,{True&nbsp;or&nbsp;False})<br>
&nbsp;<br>
to&nbsp;numpy&nbsp;arrays&nbsp;holding&nbsp;the&nbsp;corresponding&nbsp;function's&nbsp;values&nbsp;at&nbsp;the<br>
discretization&nbsp;points.<br>
&nbsp;<br>
The&nbsp;key&nbsp;must&nbsp;be&nbsp;constructed&nbsp;in&nbsp;such&nbsp;a&nbsp;way&nbsp;that:<br>
&nbsp;<br>
-&nbsp;the&nbsp;number&nbsp;k&nbsp;appears&nbsp;in&nbsp;ks<br>
-&nbsp;the&nbsp;name&nbsp;funname&nbsp;appears&nbsp;in&nbsp;flowfuns<br>
&nbsp;<br>
-&nbsp;the&nbsp;third&nbsp;parameter&nbsp;is&nbsp;True&nbsp;precisely&nbsp;if&nbsp;we&nbsp;want&nbsp;to&nbsp;obtain&nbsp;the<br>
&nbsp;&nbsp;values&nbsp;for&nbsp;d/dk&nbsp;f(k,p)&nbsp;rather&nbsp;than&nbsp;f(k,p)&nbsp;at&nbsp;all&nbsp;discretization<br>
&nbsp;&nbsp;points.</tt></dd></dl>
 <dl><dt><a name="-readfile"><strong>readfile</strong></a>(filename)</dt><dd><tt>Read&nbsp;file&nbsp;with&nbsp;name&nbsp;'filename',&nbsp;returning&nbsp;its&nbsp;contents&nbsp;as&nbsp;a&nbsp;string.<br>
&nbsp;<br>
In&nbsp;FlowPy,&nbsp;this&nbsp;is&nbsp;intended&nbsp;to&nbsp;be&nbsp;used&nbsp;primarily<br>
to&nbsp;read&nbsp;equations&nbsp;from&nbsp;a&nbsp;file,&nbsp;as&nbsp;in:<br>
&nbsp;<br>
f=<a href="#flowproblem">flowproblem</a>("p1",xs=...,equations=<a href="#-readfile">readfile</a>("p1.equations"),...)</tt></dd></dl>
</td></tr></table>
</body></html>


==> anc/FlowPy.py <==
""" (C) 2011 Dr. Thomas Fischbacher - FlowPy v1.0 """

import math, numpy, scipy.interpolate,scipy.integrate
import FlowPy_general, FlowPy_parser

def _get_flowpycore_module(s,modname):
    import sys
    p=sys.path
    sys.path.append(s)
    try:
        m= __import__(modname)
    except ImportError:
        sys.stderr.write(("*** FlowPy Machine code module import failure ***\n"+\
                          "The module '%s' could not be imported.\n"+\
                          "Please consult the compiler log '%s.cc_log' in directory '%s'\n")%(modname,modname,s))
        sys.stderr.flush()
        exit(0)
        
    sys.path=p
    return m

def hello():
    """Say Hello."""
    print "The FlowPy Module was loaded successfully."

def grange(start,end,steps):
    """Produce a geometric division of the interval [start,end]
    into steps steps (hence,steps+1 points).
    """

    scale=(float(end)/start)**(1.0/steps)

    return [start*scale**n for n in range(1+steps)]

def linrange(start,end,steps):
    """Produce an arithmetic division of the interval [start,end]
    into steps steps (hence,steps+1 points).
    """
    step=(end-start)/float(steps)
    return [start+step*n for n in range(1+steps)]

def make_flow_logger(filename=None,
                     data_separator="\t",
                     number_format="%+-12g",
                     ):
    """Create a flow-logging function to be used as log_state parameter to
    the 'flowproblem' constructor.

    Parameters:

    filename       -  the file name to log to
    data_separator - character sequence used to separate data entries
    number_format  - format code used to display numbers - default: '%+-12g'
    """

    ks=[]

    def fun_log_state(ff_names, xs,k,ys,ydots):
        ks.append(k)

        if filename != None:
            nf=number_format
            with open(filename,"a") as h:
                if len(ks)==1: # leading line
                    h.write("# === FLOWPY1.0 LOG FILE ===\n")
                    h.write("# (Please remember to cite the FlowPy article in your research!)\n")
                    h.write("# xs=["+", ".join([nf%x for x in xs])+"]\n")
                    h.write("# flowfuns=["+", ".join("'%s'"%s for s in ff_names)+"]\n")
                    h.write("# k ; nr_flowfun ; ys/ydots=0/1 ; ys/ydots[0] ; ys/ydots[1] ; ...\n")



                for n in range(len(ff_names)):
                    h.write(data_separator.join([nf%k,"%2d"%n,"0"]+[nf%y for y in ys[n]]))
                    h.write("\n")
                for n in range(len(ff_names)):
                    h.write(data_separator.join([nf%k,"%2d"%n,"1"]+[nf%y for y in ydots[n]]))
                    h.write("\n")

    return fun_log_state

def read_flowlog(filename):
    """ Read flow log file with name 'filename',
    which must have been produced by a flow logger created
    with make_flow_logger().

    Returns: a 4-tuple (xs,ks,flowfuns,data)

    xs       gives the spatial discretization points
    ks       gives the flow parameter values for which data is available
    flowfuns gives the names of the flow functions
    data     contains the numerical data.

    Here, data is a dictionary that maps keys of the form:

    (k,funname,{True or False})

    to numpy arrays holding the corresponding function's values at the
    discretization points.

    The key must be constructed in such a way that:

    - the number k appears in ks
    - the name funname appears in flowfuns
    
    - the third parameter is True precisely if we want to obtain the
      values for d/dk f(k,p) rather than f(k,p) at all discretization
      points.
    """
    import re
    
    data={}

    with open(filename,"r") as h:
        z=h.readlines()

    if not re.match("# === FLOWPY1.0 LOG FILE ===",z[0])\
           or not re.search("cite",z[1]):
        raise ValueError, "File '%s' is not a flow log file."

    g=re.match(r"# xs=\[([^\]]+)\]",z[2])
    if not g: raise ValueError, "Flow log file '%s' seems broken."
    xs=[float(s) for s in g.group(1).split(",")]

    g=re.match(r"# flowfuns=\[([^\]]+)\]",z[3])
    if not g: raise ValueError, "Flow log file '%s' seems broken."

    # Note that this does not yet properly handle \' in strings.
    # But that cannot be validly part of a flowfun parameter name anyway.
    q=re.compile("([\"'])(.*?)(\\1)")
    def unquote(s): 
        m=re.search(q,s)
        if not m: raise ValueError, "Broken data encountered."
        return m.group(2)

    flowfuns=[unquote(s) for s in g.group(1).split(",")]

    ks=[]

    ws=re.compile(r"[ \t]+")
    for line in z[5:]:
        d=[float(s) for s in re.split(ws,line.strip())]
        (k,nr_flowfun,is_ydot)=d[:3]
        if ks==[] or ks[-1] != k: ks.append(k)
        data[(k,flowfuns[int(nr_flowfun)],(is_ydot==1.0))]=numpy.array(d[3:])

    return (xs,ks,flowfuns,data)


def make_lhs_iterator(loops=None,eps_rel=None,eps_abs=None,zero_tol=1e-12):
    """Flow equations are of the form [LHS] = f([LHS]);

    this self-referentiality is resolved by iterating the LHS
    evaluation; evidently, this needs a stopping criterion.

    This function will produce such a stopping criterion
    function that is fed with a value for k, as well as
    a history of previous evaluations (in the form
    of a support point values buffer).

    Depending on which parameters are set and which are omitted, very
    different iteration prescriptions can be set up. (An omitted
    parameter does not impose the corresponding constraint.)

    loops=N  - produces a lhs_iterator that iterates N times
              (corresponding to a N-loop calculation)

    eps_abs  - the maximal permitted absolute difference between
               any corresponding discretization point values for
               subsequent iterations.

    eps_rel  - likewise, the maximal permitted relative difference.

    zero_tol - when determining eps_rel, zero entries will not
               be taken into account. This parameter controls how
               small a number will be regarded as zero for this purpose.
    """

    def decide(k,ddk_history):
        # True = Do another iteration
        # False = Stop iterating
        if len(ddk_history)==loops: return False

        if len(ddk_history)>1 and eps_abs != None:
            hist2=ddk_history[-2]
            hist1=ddk_history[-1]
            for n in range(len(hist2)):
                for j in range(len(hist2[0])):
                    if abs(hist2[n][j]-hist1[n][j])>eps_abs:
                        return True

        if len(ddk_history)>1 and eps_rel != None:
            hist2=ddk_history[-2]
            hist1=ddk_history[-1]
            for n in range(len(hist2)):
                for j in range(len(hist2[0])):
                    d=abs(hist2[n][j]+hist1[n][j])*0.5
                    if d>zero_tol and abs(hist2[n][j]-hist1[n][j])/d>eps_rel:
                        return True
        return False

    return decide

class flowparams(object):
    """This represents flow problem parameters."""

    def __init__(self,**kwargs):
        d={}
        for (k,v) in kwargs.iteritems():
            d[k]=float(v)
        self.data=d

    def _to_string(self,fmt):
        return "flowparams(%s)"%\
               (",".join(["%s=%+s"%(n,fmt%v)
                          for (n,v) in self.data.iteritems()]))

    def __repr__(self):
        """map flowparams to a string representation."""        
        return str(self)

    def __str__(self):
        """map flowparams to a string representation."""        
        return self._to_string("%g")
        
    def subs(self,text,format):
        """Use flowparams to substitute place-holders in text,
        formatting numbers according to format."""
        from string import Template as st
        p={}
        for (name,value) in self.data.iteritems():
            p[name]=format%value
        return st(text).substitute(p)

    def subs_short(self,text):
        """Use flowparams to substitute place-holders in text, using
        a pre-defined short number format.
        """
        return self.subs(text,"%+08.3f")

    def subs_precise(self,text):
        """Use flowparams to substitute place-holders in text, using
        a pre-defined long number format.
        """
        return self.subs(text,"%+020.18g")

    def defs(self):
        """Produce a parameter definition string that can be appended
        to a set of flow equation definitions.
        """
        return "\n".join(["%s = %+020.18g;"%(k,self.data[k])
                          for k in sorted(self.data.keys())])

class flowproblem(object):
    """ The "flowproblem" object provides Python-side encapsulation of all
    the lower level C functions generated by the parser from the user's
    flow problem specification.

    This includes in particular: Integration boundary functions,
    RHS integrand, RHS function.
    """
    
    def __init__(self,
                 problem_name,
                 xs, # vector of p-values: discretized space for 2nd flowfun parameter
                 equations=None,
                 ks=grange(1e5,1e-3,20),
                 log_state=None,
                 # These determine order of correctness and step size
                 # for the numerical differentiator(s):
                 eps_diff=1e-4,
                 diff_ord=4,
                 interpolation_kind=4, # scipy.interpolate interpolation order
                 decide_iterate=make_lhs_iterator(eps_abs=1e-8),
                 verbose=0, # 10,
                 cc_call=None
                 ):
        """
    Create a 'flowproblem' object.

    Constructor parameters and defaults:

    flowproblem(problem_name,
                # a string, will be used as the name of a directory
                # that will hold fast compiled code.
                #
                xs,
                # vector support points that discretize space for the
                # 2nd flowfun parameter.
                #
                equations=None,
                # The equations defining the problem, given as a string.
                # The equation language is described in the accompanying
                # FlowPy article.
                #
                ks=grange(1e5,1e-3,20),
                #
                # Flow variable discretization points
                #
                log_state=None,
                # A function, typically generated by make_flow_logger,
                # that will be used to write out data.
                #
                eps_diff=1e-4,
                # Step size used to numerically determine derivatives
                # on the right hand side of flow function definitions.
                #
                diff_ord=4,
                # Differentiation order for numerical derivatives.
                #
                interpolation_kind=4,
                # Specifies the numerical interpolation method to be used
                # for the right hand side function. Will be passed on to
                # scipy.interpolate.interp1d().
                #
                decide_iterate=make_lhs_iterator(eps_abs=1e-8),
                # Function that decides how often to iterate RHS evaluation
                # to determine the value of RHS d/dk f(k,p) terms.
                # One will typically use the make_lhs_iterator() function
                # to produce this.
                #
                verbose=0,
                # Controls debug output verbosity. Default: 0
                #
                cc_call=None
                # The shell command used to call the C compiler, as a string.
                # The default can be found in FlowPy_config.py and can be adjusted
                # as required. In this string template, $F will be substituted by the
                # FlowPy module name, and $V by the Python version (e.g. 2.7).
                # The pre-defined default is:
                #
                # "gcc 2>$F.cc_log -I /usr/include/python$V -fPIC -shared -o $F.so $F.c"
                )
        """

        self.equations=equations

        codegen=FlowPy_parser.Codegenerator(flow_equations=equations,cc_call=cc_call)
        self.modname=codegen.write_ccode(problem_name)
        
        self.problem_name=problem_name
        self.interpolation_kind=interpolation_kind
        self.decide_iterate=decide_iterate
        self.fun_log_state=log_state
        self.verbose=verbose
        self.diff_ord=diff_ord
        self.diffs=[FlowPy_general.discretized_diff(n,diff_ord) for n in range(diff_ord)]

        self.k_start=ks[0]
        self.k_end=ks[-1]

        self.k_stages=[(ks[n],ks[n+1]) for n in range(len(ks)-1)]

        if interpolation_kind in ["zero","nearest"] and diff_ord>0\
           or interpolation_kind in ["linear","slinear"] and diff_ord>1\
           or interpolation_kind in ["quadratic"] and diff_ord>2\
           or interpolation_kind in ["cubic"] and diff_ord>3\
           or type(interpolation_kind)==int and diff_ord>interpolation_kind:
            raise ValueError, "Bad parameter combination (interpolation_kind,diff_ord)=(%s,%d)"%(repr(interpolation_kind,diff_ord))

        fc=_get_flowpycore_module(self.problem_name,self.modname)
        self.fc=fc
        self.ff_names=[fc._flowfun_name(n) for n in range(fc._nr_flowfuns())]

        self.xs=numpy.array(xs)

        self.ys          = [numpy.zeros(len(self.xs)) for n in range(len(self.ff_names))]
        self.ddk_ys_now  = [numpy.zeros(len(self.xs)) for n in range(len(self.ff_names))]
        self.ddk_ys_prev = [numpy.zeros(len(self.xs)) for n in range(len(self.ff_names))]

        # Initialize ys_now and ys_prev using machine generated flowpycore._initflowfun:

        for nr_fun in range(len(self.ff_names)):
            for ix in range(len(self.xs)):
                y=fc._initflowfun(nr_fun,self.k_start,xs[ix])
                self.ys[nr_fun][ix]=y

        self.ys_interp=[self.interpolated(self.ys[n],kind=self.interpolation_kind)\
                        for n in range(len(self.ff_names))]

        self.ddk_ys_prev_interp=[self.interpolated(self.ddk_ys_prev[n],kind=self.interpolation_kind)\
                                 for n in range(len(self.ff_names))]

        def ydot_prev(nr_flowfun,nr_deriv,do_ddk,x):
            """ Internal callback function, used by C flowfun core to get access to y/ydot """
            # Note that conversion to float is necessary below,
            # as some versions of scipy return a rank-0 numpy.ndarray instead:

            if do_ddk==0:
                r=self.ys_interp[nr_flowfun](x,nr_deriv)
                return float(r) 
            if do_ddk==1:
                r=self.ddk_ys_prev_interp[nr_flowfun](x,nr_deriv)
                return float(r)
            raise ValueError, "ydot_prev callback: do_ddk=%s"%do_ddk

        self.ydot_prev=ydot_prev

        def flowfun_core(nr_flowfun,
                         k=0.0,arg1=0.0, # k,phi or k,p
                         intparam0=0.0, intparam1=0.0):
            return self.fc._flowfun_core(nr_flowfun,
                                         self.ydot_prev,
                                         k,arg1,intparam0,intparam1)

        self.flowfun_core=flowfun_core
        
        def ff_intbdy(nr_fun,nr_param,is_high):
            # Python sucks... cannot put that lambda directly under [... for ...],
            # as list comprehension expression does not bind variable correctly.
            return lambda p,q:fc._intboundary(nr_fun,nr_param,is_high,float(p),float(q))
        
        self.ff_intboundaries=[[[ff_intbdy(nr_fun,nr_param,is_high) for is_high in [0,1]]\
                                for nr_param in [0,1]]\
                               for nr_fun in range(len(self.ff_names))]

        def make_flowfun_rhs(nr_flowfun):
            fun_int0_lo=self.ff_intboundaries[nr_flowfun][0][0]
            fun_int0_hi=self.ff_intboundaries[nr_flowfun][0][1]
            fun_int1_lo=self.ff_intboundaries[nr_flowfun][1][0]
            fun_int1_hi=self.ff_intboundaries[nr_flowfun][1][1]

            def rhs(k,arg1):
                int0_lo=fun_int0_lo(k,arg1)

                if not(int0_lo == int0_lo): # i.e. if this is a NaN, i.e. no integration at all:
                    return self.flowfun_core(nr_flowfun,
                                             k,arg1,
                                             0.0,0.0)
                # Otherwise, we have at least one integration to do...

                int0_hi=fun_int0_hi(k,arg1)
                int1_lo=fun_int1_lo(k,arg1)

                if not(int1_lo == int1_lo): # i.e. if this is a NaN, i.e. only one integration

                    def core(intparam0):
                        return self.flowfun_core(nr_flowfun,k,arg1,intparam0,0.0)
                    return scipy.integrate.quad(\
                        (lambda i0: self.flowfun_core(nr_flowfun,k,arg1,i0,0.0)),
                        int0_lo,int0_hi,limit=100)[0]

                # Otherwise, we have two integrations to do...
                int1_hi=fun_int1_hi(k,arg1)

                # We do this in a somewhat primitive way...

                return scipy.integrate.quad(\
                    (lambda i0:
                     scipy.integrate.quad(\
                         (lambda i1: self.flowfun_core(nr_flowfun,k,arg1,i0,i1)),
                         int1_lo,int1_hi)[0]),
                    int0_lo,int1_hi,limit=100)[0]

            return rhs

        self.funs_rhs=[make_flowfun_rhs(n) for n in range(len(self.ff_names))]

    def interpolated(self,ys,kind=3):
        f0=scipy.interpolate.interp1d(self.xs,ys,kind=kind,copy=False)

        # Note subtle issue: When we feed x=xmin and want the 2nd derivative (say),
        # this would try to ask the interpolator to go beyond the xs-range.
        # This is taken into account below:
        
        def f(x,nr_deriv=0):
            if x<=self.xs[0]: # Note that the "<=" also handles the f''(xmin) case.
                if nr_deriv>0:
                    return 0.0
                else:
                    return f0(self.xs[0])

            if x>=self.xs[-1]:
                if nr_deriv>0:
                    return 0.0
                else:
                    return f0(self.xs[-1])
            
            if nr_deriv==0:
                return f0(x)

            # otherwise...
            try:
                return self.diffs[nr_deriv](f0,x)
            except IndexError:
                raise ValueError, "Higher derivative encountered than specified differentiation order (diff_ord parameter) permits"

        return f

    def determine_rhs_values(self,k,xs,ys=None,ddk_ys=None):
        """Find RHS values for a given set of points,
           with given previous ys and ddk_ys values.

           (This function is split off to simplify MPI parallelization)
        """

        result=numpy.zeros([len(ys),len(xs)])

        # Copy given data for ys and ddk_ys so that this is available:
        for n in range(len(self.ff_names)):

            # Note: Assigning to the array underlying the interpolation
            # does not seem to work reliably.
            # 
            # if ys!=None: self.ys[n][:] = ys[n][:]
            # if ddk_ys!=None: self.ddk_ys_prev[n][:] = ddk_ys[n][:]

            if ys!=None:
                self.ys[n][:] = ys[n][:]
                self.ys_interp[n]=self.interpolated(ys[n],kind=self.interpolation_kind)
            if ddk_ys!=None:
                self.ddk_ys_prev[n][:] = ddk_ys[n][:]
                self.ddk_ys_prev_interp[n]=self.interpolated(ddk_ys[n],kind=self.interpolation_kind)
        
        for n in range(len(self.ff_names)):
            for nr_x in range(len(xs)):
                x=xs[nr_x]
                result[n][nr_x]=self.funs_rhs[n](k,x)

        return result
        

    def log_state(self,k,ys,ydots):
        """ Log a flow state via user-defined function """

        flog=self.fun_log_state

        if flog == None:
            pass
        else:
            flog(self.ff_names,self.xs, k,ys,ydots)

    def flow(self):
        """Numerically solve flow problem"""

        def ypack(vecs):
            return numpy.array(vecs).reshape(len(vecs)*len(vecs[0]))

        def yunpack(y,nvecs):
            part_len=len(y)/nvecs
            return [y[n*part_len:(n+1)*part_len] for n in range(nvecs)]

        def dy_by_dt(y,t):
            k= -t
            ys=yunpack(y,len(self.ff_names))
            # we just start with the initial guess ddk_ys=0
            # Only this way, we get proper behaviour when truncating to N-loops.
            # We may want to improve this later though, alternatively using
            # the last ddk_ys as a starting point.

            if self.verbose>2:
                print "dy_by_dt(k=%f,y)\n"%k,

            ddk_ys_prev=yunpack(0.0*y,len(self.ff_names))
            ddk_ys_now=None

            go_on=True

            ddk_history=[ddk_ys_prev]

            while go_on:
                if self.verbose>3:
                    print " Iteration %2d...\n"%(len(ddk_history)),
                ddk_ys_now=self.determine_rhs_values(k,self.xs,ys,ddk_ys_prev)

                # Ensure d/dk is zero at boundaries:

                for n in range(len(ddk_ys_now)):
                    ddk_ys_now[n][0]=0.0
                    ddk_ys_now[n][-1]=0.0

                ddk_history.append(ddk_ys_now)
                ddk_ys_prev=ddk_ys_now
                go_on=self.decide_iterate(k,ddk_history)

            ydot=-1.0*ypack(ddk_ys_now)


            if self.verbose>4:
                print " -> Y    = %s ...\n"%y[0:4],
                print " -> YDOT = %s ...\n"%ydot[0:4],

            return ydot

        ys_now=ypack(self.ys)
        ydots_now=dy_by_dt(ys_now,-self.k_stages[0][0])

        self.log_state(self.k_stages[0][0],
                       yunpack(ys_now,len(self.ff_names)),
                       yunpack(-1.0*ydots_now,len(self.ff_names)))
        
        for nr_stage in range(len(self.k_stages)):
            (k_stage_start, k_stage_stop)=self.k_stages[nr_stage]

            if self.verbose>1:
                print "Stage %3d: Flowing from k=%f to k=%f\n"%(nr_stage, k_stage_start,k_stage_stop),

            [ys_start,ys_stop]=scipy.integrate.odeint(dy_by_dt,
                                                      ys_now,
                                                      [-k_stage_start,-k_stage_stop],
                                                      mxstep=100000,
                                                      hmax=min(0.5*(k_stage_start-k_stage_stop),0.75*k_stage_stop),
                                                      )

            self.log_state(k_stage_stop,
                           yunpack(ys_stop,len(self.ff_names)),
                           yunpack(-1.0*dy_by_dt(ys_stop,-k_stage_stop),
                                   len(self.ff_names)))

            ys_now=ys_stop

        ys=yunpack(ys_stop,len(self.ff_names))
        
        for n in range(len(self.ff_names)):
            # copy data:
            self.ys[n][:]=ys[n][:]
            self.ys_interp[n]=self.interpolated(ys[n],kind=self.interpolation_kind)
            
    def _easter_egg(self):
        print "Time flies like an arrow.\nFruit flies like a banana."
        

def readfile(filename):
    """Read file with name 'filename', returning its contents as a string.

    In FlowPy, this is intended to be used primarily
    to read equations from a file, as in:

    f=flowproblem("p1",xs=...,equations=readfile("p1.equations"),...)
    """
    with open(filename,"r") as f:
        return f.read()




==> anc/FlowPy_builtins.py <==
""" (C) 2011 Dr. Thomas Fischbacher

Internal - FlowPy built-in mathematical functions that
can be used in flow equation specifications, plus
C code templates for compiled extension modules.
"""

import string

_flowpy_builtins=[]

_flowpy_builtins.append(("exp",
                         ["x"],
                         """return exp(x);"""))


_flowpy_builtins.append(("sin",
                         ["x"],
                         """return sin(x);"""))


_flowpy_builtins.append(("cos",
                         ["x"],
                         """return cos(x);"""))

_flowpy_builtins.append(("log",
                         ["x"],
                         """return log(x);"""))

_flowpy_builtins.append(("sqrt",
                         ["x"],
                         """return sqrt(x);"""))

_flowpy_builtins.append(("pow",
                         ["base","exponent"],
                         """return pow(base,exponent);"""))



def _flowpy_c_prologue(prefix):
    return string.Template("""
static double ${prefix}_ydot(yprev *ydot_prev, int nr_flowfun, int nr_deriv, int do_ddk, double pos) {
  PyObject *py_args, *py_result;
  double result;

  if(NULL==(py_args=Py_BuildValue("(iiid)",nr_flowfun,nr_deriv,do_ddk,pos))) {
      fprintf(stderr,"AIEE - Py_BuildValue() failed!\\n");
      fflush(stderr);
      exit(1);
    }

  if(   NULL==ydot_prev
     || NULL==(py_result=PyEval_CallObject((PyObject *)ydot_prev,py_args))
     || !PyFloat_Check(py_result))
    {
    fprintf(stderr,"AIEE - PyEval_CallObject() failed! (py_result=%p)\\n",py_result);
    if(PyErr_Occurred()) {
    fprintf(stderr,"PyError:\\n");
    PyErr_Print();
    }
    fflush(stderr);
    exit(1);
  }
  result=PyFloat_AsDouble(py_result);
  Py_DECREF(py_args);
  Py_DECREF(py_result);

  return result;
}
""").substitute({"prefix":prefix})

def _flowpy_c_epilogue(prefix,flowfun_names,modname):
    """Generate C epilogue code from names
    """

    nr_flowfuns=len(flowfun_names)
    tpl=string.Template("""

#define NR_FLOWFUNS $nr_flowfuns

typedef double (*iffun)(double,double);
typedef double (*fcore)(yprev *,double *, double *);

static char *flowfunnames[]={$flowfunnames};

static iffun ffuns_init[]={$initnames};
static fcore ffuns_core[]={$corenames};

static PyObject *
py_nr_flowfuns(PyObject *self, PyObject *args) {
  return Py_BuildValue("i",NR_FLOWFUNS);
}

static PyObject *
py_flowfun_name(PyObject *self, PyObject *args) {
  int nr_flowfun;

  if(!PyArg_ParseTuple(args,"i",&nr_flowfun)) {return NULL;}
  if(nr_flowfun<0 || nr_flowfun>=NR_FLOWFUNS) {return NULL;}
  return PyString_FromString(flowfunnames[nr_flowfun]);
}

static PyObject *
  py_intboundary(PyObject *self, PyObject *args) {
  int nr_flowfun, nr_intparam, is_high_boundary;
  double flowfun_args[2];

  if(!PyArg_ParseTuple(args,"iiidd",&nr_flowfun,&nr_intparam,&is_high_boundary,&flowfun_args[0],&flowfun_args[1])) {return NULL;}
  if(nr_flowfun<0 || nr_flowfun>=NR_FLOWFUNS) {return NULL;}

  /* Note that this returns NaN if there was no such integration. */
  return Py_BuildValue("d",${prefix}_intboundaries(nr_flowfun,nr_intparam,is_high_boundary,&flowfun_args[0]));
}


static PyObject *
  py_initflowfun(PyObject *self, PyObject *args) {
  int nr_flowfun;
  double flowfun_args[2];

  if(!PyArg_ParseTuple(args,"idd",&nr_flowfun,&flowfun_args[0],&flowfun_args[1])) {return NULL;}
  if(nr_flowfun<0 || nr_flowfun>=NR_FLOWFUNS) {return NULL;}

  /* Note that this returns NaN if there was no such integration. */
  return Py_BuildValue("d",(ffuns_init[nr_flowfun])(flowfun_args[0],flowfun_args[1]));
}

static PyObject *
  py_flowfun_core(PyObject *self, PyObject *args) {
  int nr_flowfun;
  PyObject *ydot_prev;
  double flowfun_args[2], flowfun_intparams[2];

  if(!PyArg_ParseTuple(args,"iOdddd",&nr_flowfun,&ydot_prev,
		       &flowfun_args[0],&flowfun_args[1],
		       &flowfun_intparams[0],&flowfun_intparams[1]))
    {return NULL;}

  if(nr_flowfun<0 || nr_flowfun>=NR_FLOWFUNS) {return NULL;}

  /* Note that this returns NaN if there was no such integration. */
  return Py_BuildValue("d",(ffuns_core[nr_flowfun])(ydot_prev,&flowfun_args[0],&flowfun_intparams[0]));
}

/* ================================================ */

static PyMethodDef TheModuleMethods[] = {
  {"_nr_flowfuns", py_nr_flowfuns, METH_VARARGS, "Return number of flow functions"},
  {"_flowfun_name", py_flowfun_name, METH_VARARGS, "Return the name of n-th flow function"},
  {"_intboundary", py_intboundary, METH_VARARGS, "Return flowfun int boundary, or NaN if no such integration"},
  {"_initflowfun", py_initflowfun, METH_VARARGS, "Return flowfun initial value"},
  {"_flowfun_core", py_flowfun_core, METH_VARARGS, "Return value of flowfun core function"},
  {NULL, NULL, 0, NULL}        /* Sentinel */
};

PyMODINIT_FUNC
init${modname}(void)
{
  ${prefix}_initparams__();
  (void) Py_InitModule("${modname}", TheModuleMethods);
}

    """)

    return tpl.substitute({
      "modname":modname,
      "prefix":prefix,
      "nr_flowfuns":nr_flowfuns,
      "flowfunnames":",".join(["\"%s\""%s for s in flowfun_names]),
      "initnames":",".join(["&%s_initflowfun_%s"%(prefix,s) for s in flowfun_names]),
      "corenames":",".join(["&%s_flowcore_%s"%(prefix,s) for s in flowfun_names]),
      })



==> anc/FlowPy_config.py <==
default_cc_call="gcc 2>$F.cc_log -I /usr/include/python$V -fPIC -shared -o $F.so $F.c"


==> anc/FlowPy_general.py <==
""" Abstract generally useful FlowPy related functions

    (C) 2011 Dr. Thomas Fischbacher
"""

import scipy.linalg as la
import numpy
import operator

def topological_sort(items_and_deps):
    """Topologically sort the keys of a dictionary that describes dependencies.

    @param items_and_deps: dictionary mapping a key to a list of keys it depends on.
    @returns: a sorted list of items (dictionary keys)

    >>> topological_sort({"p":["c","d","n"],"c":["a","b"],"a":[],"b":["a"],"d":["b","c"],"n":["k","b"],"k":["d","c"]})
    ['a', 'b', 'c', 'd', 'k', 'n', 'p']
    """

    ht_order={}

    def insert(z,ancestors):
        if z in ancestors:
            raise ValueError,"Cyclic dependency of '%s' on itself detected!"%z

        if ht_order.has_key(z): return # done

        deps=items_and_deps[z]

        # If Python consed lists, this would be more efficient:
        ancestors_ext=ancestors+[z]

        for d in deps: insert(d,ancestors_ext)

        ht_order[z]=len(ht_order)

    for z in items_and_deps.keys(): insert(z,[])

    return [name for (pri,name) in sorted([(ht_order[k],k) for k in ht_order.keys()])]



def discretized_diff_coeffs(nr_diff,order):
    """
    Produce a 1-d discretized differential operator
    
    Example - this shows that discretizing d/dx to order 4 gives something
    that works for polynomials up to and including order 4
    (the 1e-10 below is to get 1e-17 mapped to "+0.000000"):

    >>> ["%+.6f"%(1e-10+numpy.dot(discretized_diff_coeffs(1,4),[x**p for x in [-2,-1,0,1,2]])) for p in range(5)]
    ['+0.000000', '+1.000000', '+0.000000', '+0.000000', '+0.000000']

    Correspondingly, for d^2/dx^2:

    >>> ["%+.6f"%(1e-10+numpy.dot(discretized_diff_coeffs(2,4),[x**p for x in [-2,-1,0,1,2]])) for p in range(5)]
    ['+0.000000', '+0.000000', '+2.000000', '+0.000000', '+0.000000']
    
    """

    supports=[n-order*0.5 for n in range(order+1)]

    # Polynomials in:
    polys_in=[[s**p for s in supports] for p in range(order+1)]

    def powdiff(x,p,ndiff):
        if ndiff>p: return 0.0
        return x**(p-ndiff)*reduce(operator.__mul__,range(p,p-ndiff,-1),1)

    polys_out=[[powdiff(s,p,nr_diff) for s in supports] for p in range(order+1)]

    mx_polys_in=numpy.matrix(numpy.array(polys_in)).transpose()
    mx_polys_out=numpy.matrix(numpy.array(polys_out)).transpose()

    # Note that if we multiply mx_polys_in with a vector
    # of the form [0,1,0,...,0], we select the discretized
    # 2nd polynomial.
    #
    # This has to get mapped to the discretized 2nd derivative:
    #
    # (mx_polys_out * X) = DIFF * (mx_polys_in * X)
    #
    # Using associativity and completeness:
    #
    # mx_polys_out = DIFF * mx_polys_in
    #
    # i.e. DIFF = mx_polys_out * (mx_polys_in)^(-1)

    # f''(p1) = MPO[p1,npoly] * c[npoly] = DIFF[p1,p0] MPI[p0,npoly]*c[npoly]
    #
    # So... in this discretization, DIFF tells us the contribution to
    # DIFF(f(p1)) coming from f(p0). We need this for p1=0, hence we
    # select the middle row.

    op=mx_polys_out*la.inv(mx_polys_in)

    def row(n): return numpy.array([op[n,k] for k in range(len(supports))])
    
    if (order&1)==0: # even order - have midpoint:
        return row(order/2)
    else:
        return 0.5*(row(order/2)+row(1+order/2))


def discretized_diff(nr_diff,order,eps=1e-4):
    """
    Produce a discretized differentiator function;
    order specifies to what order this should be correct.

    Examples:

    >>> "%.3f"%discretized_diff(2,4)((lambda x:x**2),2.0)
    '2.000'

    Note that for f(x)=x**2+x**3, we have f'(x)=2*x+3*x**2, so f'(2)=14:

    >>> "%.3f"%discretized_diff(2,4)((lambda x:x**2+x**3),2.0)
    '14.000'
    """
    diff_coeffs=discretized_diff_coeffs(nr_diff,order)

    supports=numpy.array([eps*(n-order*0.5) for n in range(order+1)])

    def diff(f,x0):
        d=0.0
        for n in range(len(supports)):
            d += f(x0+supports[n])*diff_coeffs[n]
        return (d/eps**nr_diff)
    return diff

    


if __name__ == "__main__":
    import doctest
    doctest.testmod()


==> anc/FlowPy_grammar.py <==
""" (C) 2011 Dr. Thomas Fischbacher

The grammar definition for function parameter definitions used by the
FlowPy parser.
"""

# Note that in the grammar below, we do not allow names to start with
# an underscore.
#
# Such names are reserved for system-internal purposes, such as: _initparams()
# or _initflowfun_FUNNAME().

grammar= r"""

<ws> := ([\n\t ]*,[#],-[\n]*,[\n],ws?) / [\n\t ]+
name := ([A-Za-z],[0-9A-Za-z_]*)
op_mult := [*/]
op_add := [+-]
derivative := "'"
ddk := "d/dk"
flowstart := "FLOWSTART"

nderivatives:= (derivative,nderivatives) / derivative

maybe_diff_name := (name,nderivatives) / name
adorned_name := (ddk,ws?,maybe_diff_name) / maybe_diff_name

term_funapp := (adorned_name,
                ws?,
                "(",
                ! "Bad function application:
 line=%(line)s, char=%(lineChar)s:
 expected=%(expected)s
 text=%(text)s",
                fun_evalargs,
                ")")

term_paren := ("(",ws?,term,ws?,")")

term_prim := term_funapp / term_paren / name / number

term_pow := (term_prim,ws?,"^",
             ! "Bad Term^N expression:
 line=%(line)s, char=%(lineChar)s:
 expected=%(expected)s
 text=%(text)s",
             ws?,int) / term_prim

term_multdiv := (term_pow,ws?,op_mult,ws?,term_multdiv) / term_pow

term_addsub := (term_multdiv,ws?,op_add,ws?,term_addsub) / term_multdiv / (op_add, term_addsub)

>term< := term_addsub

fun_defargs := (name,ws?,",",
                ! "Bad function parameter specification:
 line=%(line)s, char=%(lineChar)s:
 expected=%(expected)s
 text=%(text)s",
               ws?,fun_defargs)/name

fun_evalargs:= (ws?,term,ws?,",",
                ! "Bad function arguments:
 line=%(line)s, char=%(lineChar)s:
 expected=%(expected)s
 text=%(text)s",
                fun_evalargs) / (ws?,term,ws?)

def_param := (name,ws?,"=",ws?,
             ! "Bad parameter definition:
 line=%(line)s, char=%(lineChar)s:
 expected=%(expected)s
 text=%(text)s",
             term,ws?,";")

def_fun := (name,"(",
            ! "Bad function definition:
 line=%(line)s, char=%(lineChar)s:
 expected=%(expected)s
 text=%(text)s",
            ws?,fun_defargs,ws?,")",ws?,"=",ws?,term,ws?,";")

def_flowfun := (ddk,
                ws,name,"(",ws?,fun_defargs,ws?,")",ws?,"=",ws?,
                integration,ws?,
                ! "Bad flow function definition:
 line=%(line)s, char=%(lineChar)s
 expected=%(expected)s
 text=%(text)s",
                term,ws?,";") /
                (ddk,
                ws,name,"(",ws?,fun_defargs,ws?,")",ws?,"=",ws?,
                ! "Bad flow function definition:
 line=%(line)s, char=%(lineChar)s
 expected=%(expected)s
 text=%(text)s",
                term,ws?,";")

def_initflowfun := (flowstart,ws,name,"(",ws?,fun_defargs,ws?,")",ws?,"=",ws?,term,ws?,";")

integration_range := ("d",ws?,name,ws,"from",ws,term,ws,"to",ws,term)

integration := ("integral",ws?,"[",ws?,integration_range,ws?,"]")/
               ("integral",ws?,"[",ws?,integration_range,ws?,",",ws?,integration_range,ws?,"]")


>definition< := def_param/def_fun/def_flowfun/def_initflowfun

>defs< := (definition,defs)/definition/(ws,defs)

toplevel := defs,ws?
"""


==> anc/FlowPy_parser.py <==
""" (C) 2011 Dr. Thomas Fischbacher

The FlowPy equation parser

(Note that the internal code that implements this is a bit messier
than it could or perhaps should be. Major stylistic improvements are
possible here. This is work in progress. Often, when solving a kind of
problem for the first time no one has tackled before, the solution in
its first iteration looks a bit wild.)
"""

from simpleparse.parser import Parser
from simpleparse.common import numbers
from simpleparse.dispatchprocessor import *
from FlowPy_general import *

from FlowPy_builtins import _flowpy_builtins,\
     _flowpy_c_prologue,\
     _flowpy_c_epilogue

from FlowPy_grammar import grammar

import pprint, string
import sys, os, os.path

# === Module-global definitions ===

# Auxiliary functions for term analysis

def _prop(x,p,start=1,default=None):
   """Internal - if x is a tuple of the form:

   (name,(prop1_name,prop1_val),(prop2_name,prop2_val),...)
   
   extract the value of the property named p if present,
   or alternatively return the default value."""
   if type(x) != tuple:
       raise ValueError(("Internal error: _prop() expected tuple"
                         " - got: %s!")%repr(x))
   for n in range(start,len(x)):
       key_val=x[n]
       if type(key_val) != tuple or len(key_val) != 2:
           raise ValueError(("Internal error: malformed (key,value) entry"
                             " for _prop(): index=%d entry=%s")%
                            (n-start,repr(key_val)))
       if key_val[0] == p:
           return key_val[1]
   return default

def _dict_invoke(d,x):
    """Internal - if the dictionary d does not yet
    have an entry x, create a new one; each x
    gets mapped to a number N telling us that
    this entry was the N-th to be entered.
    """

    if not(d.has_key(x)):
        d[x]=len(d)

def _nr_different_in_list(list):
    d={}
    for x in list:
        if not(d.has_key(x)):
            d[x]=True
    return len(d)

def _is_product(tree):
   return type(tree)==tuple and tree[0] == "OP-MULT"

def _is_sum(tree):
    return type(tree)==tuple and tree[0] == "OP-ADD"


def _gensym(stem="G",n=[0]):
    # Bad hack: modifying a "text segment" evaluated-once default argument
    # (but this is what some people recommend in Python)
    n[0] +=1
    return stem+str(n[0])



# The objective of the FlowPy_Grammar dispatch processor is to produce
# a parse tree that directly contains the vital information only - 
#
# * products of the form a*b*c/d*e*f/g*h get processed
#   into a single "multiplication" form, (same for sums)
#
# * all subtrees use tuples not lists to hold data, hence
#   are immutable and can be used as hash keys
#
# and a few other (similar) things.

class Processor_FlowPy_Grammar(DispatchProcessor):

    def number(self,tup,buffer):
        return ("NUMBER",getString(tup,buffer))

    def int(self,tup,buffer):
        return int(getString(tup,buffer))

    def ddk(self,tup,buffer):
        return "D/DK"

    def derivative(self,tup,buffer):
        return "DERIVATIVE"

    def flowstart(self,tup,buffer):
        return "FLOWSTART"

    # The next three functions are to return a "function name" which
    # may (or may not) carry ("D/DK",True) and ("DIFF",nr_derivatives)
    # properties, e.g.:
    #
    # ('NAME', 'Z', ('DIFF', 2), ('D/DK', True))

    def name(self,tup,buffer):
        return ("NAME",getString(tup,buffer))

    def nderivatives(self,tup,buffer):
        (tag,left,right,contents)=tup
        z=[dispatch(self,c,buffer) for c in contents]
        if(len(z)>1):
            return ("NDIFF",1+z[1][1])
        else:
            return ("NDIFF",1)

    def maybe_diff_name(self,tup,buffer):
        (tag,left,right,contents)=tup
        # str=getString(tup,buffer) # DDD
        z=[dispatch(self,c,buffer) for c in contents]
        nr_diff=0
        if len(z)>1: nr_diff=z[1][1] # ("NDIFF",n)
        return ("NAME",z[0][1],("DIFF",nr_diff))

    def adorned_name(self,tup,buffer):
        (tag,left,right,contents)=tup
        # str=getString(tup,buffer) # DDD
        z=[dispatch(self,c,buffer) for c in contents]
        if z[0] == "D/DK":
            return tuple(list(z[1])+[("D/DK",True)])
        else:
            return z[0]

    # These return "OP*", "OP/", "OP+", "OP-", which are only
    # intermediate in parsing - when a "product of this list of
    # factors" tree is built, these infix operands get eaten - they
    # hence are never visible in the final parse tree.

    def op_mult(self,tup,buffer):
        return "OP"+getString(tup,buffer)

    def op_add(self,tup,buffer):
        return "OP"+getString(tup,buffer)

    # ---

    def term_paren(self,tup,buffer):
        # primitive = function application, name, number
        (tag,left,right,contents)=tup
        tpar=dispatch(self,contents[0],buffer)
        return ("PAREN",tpar)

    def term_prim(self,tup,buffer):
        # primitive = function application, name, number
        (tag,left,right,contents)=tup
        tpri=dispatch(self,contents[0],buffer)
        return tpri

    def term_pow(self,tup,buffer):
        (tag,left,right,contents)=tup
        z=[dispatch(self,c,buffer) for c in contents]
        if len(z)==1: return z[0]
        return ("POWER",z[0],z[1])

    def term_multdiv(self,tup,buffer):
        (tag,left,right,contents)=tup
        z=[dispatch(self,c,buffer) for c in contents]
        if len(z)==1: return z[0]
        operand=z[1]
        if not(operand in ["OP*","OP/"]):
            raise ValueError("Bad Operand in: %s"%getString(tup,buffer)+
                             " z="+str(z))

        if operand == "OP*":
            rhs=z[2]
            if _is_product(rhs):
                return tuple(["OP-MULT",z[0]]+list(rhs)[1:])
            else:
                return ("OP-MULT",z[0],rhs)

        if operand == "OP/":
            rhs=z[2]
            if _is_product(rhs):
                return tuple(["OP-MULT",z[0],("INV",rhs[1])]+list(rhs)[2:])
            else:
                return ("OP-MULT",z[0],("INV",rhs))

    def term_addsub(self,tup,buffer):
        (tag,left,right,contents)=tup
        z=[dispatch(self,c,buffer) for c in contents]

        if len(z)==1: return z[0]
        
        if z[0] in ["OP+", "OP-"]:
            # Sign prefix for sum term, as in: "-pi", or "+pi" (redundant here)
            if z[0] == "OP+":
                return z[1]
            else:
                return ("NEG",z[1])

        operand=z[1]
        if not(operand in ["OP+","OP-"]):
            raise ValueError("Bad Operand in: %s"%getString(tup,buffer)+
                             " z="+str(z))

        if operand == "OP+":
            rhs=z[2]
            if _is_sum(rhs):
                return tuple(["OP-ADD",z[0]]+list(rhs)[1:])
            else:
                return ("OP-ADD",z[0],rhs)

        if operand == "OP-":
            rhs=z[2]
            if _is_sum(rhs):
                return tuple(["OP-ADD",z[0],("NEG",rhs[1])]+list(rhs)[2:])
            else:
                return ("OP-ADD",z[0],("NEG",rhs))

    def term(self,tup,buffer):
        (tag,left,right,contents)=tup
        return dispatch(self,contents[0],buffer)

    def fun_defargs(self,tup,buffer):
        (tag,left,right,contents)=tup
        c0=dispatch(self,contents[0],buffer)
        if(len(contents)==1):
            return ("FUN-ARGS",(c0,))
        else:
            cs=dispatch(self,contents[1],buffer)
            return ("FUN-ARGS",tuple([c0]+list(cs[1])))

    def def_param(self,tup,buffer):
        (tag,left,right,contents)=tup

        name=dispatch(self,contents[0],buffer)
        term=dispatch(self,contents[1],buffer)

        return ("DEF-PARAM",name,("RHS",term))

    def def_fun(self,tup,buffer):
        (tag,left,right,contents)=tup

        name=dispatch(self,contents[0],buffer)
        args=dispatch(self,contents[1],buffer)
        term=dispatch(self,contents[2],buffer)

        return ("DEF-FUN",name,args,("RHS",term))

    def def_flowfun(self,tup,buffer):
        (tag,left,right,contents)=tup
        z=[dispatch(self,c,buffer) for c in contents][1:] # [1:] kills "D/DK"
        z[-1]=("RHS",z[-1])
        return tuple(["DEF-FLOWFUN"]+z)

    def def_initflowfun(self,tup,buffer):
        (tag,left,right,contents)=tup
        z=[dispatch(self,c,buffer) for c in contents][1:] # [1:] kills "FLOWSTART"
        z[-1]=("RHS",z[-1])
        return tuple(["DEF-INITFLOWFUN"]+z)

    def fun_evalargs(self,tup,buffer):
        (tag,left,right,contents)=tup

        c=dispatch(self,contents[0],buffer)

        if len(contents)==1: # simple arg
            return ("EVAL-ARGS",c)
        else: # more args
            rest=dispatch(self,contents[1],buffer)
            return tuple(["EVAL-ARGS",c]+list(rest)[1:])
            
        rest_args=dispatch(self,c[1],buffer)

        terms=[dispatch(self,c,buffer) for c in contents]
        return tuple(["EVAL-ARGS"]+terms)


    def term_funapp(self,tup,buffer):
        (tag,left,right,contents)=tup

        name=dispatch(self,contents[0],buffer)
        args=dispatch(self,contents[1],buffer)

        return ("EVAL-FUN",name,args)

    def integration_range(self,tup,buffer):
        (tag,left,right,contents)=tup
        z=[dispatch(self,c,buffer) for c in contents]
        return ("INT-RANGE",z[0],z[1],z[2])

    def integration(self,tup,buffer):
        (tag,left,right,contents)=tup
        z=tuple([dispatch(self,c,buffer) for c in contents])

        return ("INTEGRATION",z)
        

    def defs(self,tup,buffer):
        (tag,left,right,contents)=tup
        z=[dispatch(self,c,buffer) for c in contents]
        d=["DEFS"]
        for zz in z:
            if zz[0] == "DEFS":
                d.extend(zz[1:])
            else:
                d.extend(zz)
        return d

    def toplevel(self,tup,buffer):
        (tag,left,right,contents)=tup
        return dispatch(self,contents[0],buffer)

class Codegenerator():
    """ The FlowPy codegenerator object.

    Users generally should not have to study this. The design
    rationale for providing this functionality in an object rather
    than just through functions is that the code emitter will have to
    simultaneously generate both Python and C code, and it is much
    more straightforward for some operations to record information
    in a 'context object' rather than passing around very complex
    return values.
    """

    def __init__(self,
                 flow_equations=None,
                 ccode_prefix="_FLOWPY_",
                 cc_call=None,
                 builtins=_flowpy_builtins
                 ):
        """Create a Codegenerator object"""

        if cc_call is None:
            from FlowPy_config import default_cc_call
            cc_call=default_cc_call
        
        self.cc_call=cc_call
        self.prefix=ccode_prefix
        self.builtins=builtins
        self._definition_order=None
        
        # Stage 0: The flow equation code string:
        self.flow_equations = None

        # Stage 1: The parse tree
        self.parse_tree = []

        # Stage 2: definitions
        # Every definition is a simple (unbureaucratic) dictionary entry:
        #  name -> properties
        # where properties itself again is a dict that may have entries:
        #
        # type (required) : "parameter" / "fun" / "flowfun" / "initflowfun"
        # rhs (required)  : the definition's RHS
        # args (required for funs and flowfuns): argument names in the
        #       call signature - needed e.g. to determine arity
        # rhs_args (required for funs and flowfuns and initflowfuns):
        #          permissible extra variables for the RHS term
        #
        # for flowfuns:
        # integration: integration specs
        # int_args: integration variables
        # rhs_args: allowed args on the rhs -- fun_args + int_args
        #
        # Some entries will be added in later processing stages:
        #
        # rhs_defs_used -> definitions used in this term.
        
        self.definitions = {}

        # We may have more than one flowfun - these then have to be ordered:

        self.flowfun_names = [] 


        for b in self.builtins: self.register_builtin(b)

        self.the_processor=Processor_FlowPy_Grammar()
        self.the_parser = Parser(grammar, 'toplevel')

        if flow_equations:
            self.setup(flow_equations)

    def register_builtin(self,builtin):
        (b_name,b_args,b_code)=builtin
        definition=\
                     ("DEF-FUN-BUILTIN",
                      ("NAME",b_name),
                      ("FUN-ARGS",tuple([("NAME",b) for b in b_args])),
                      ("RHS",("C-RHS",b_code)))

        self.parse_tree.append(definition)
        self.register_definition(definition)

    def reset(self):
        """Reset the code generator"""

        self.flow_equations=None
        for b in self.builtins: self.register_builtin(b)
        self.definitions={}
        self.flowfun_names=[]

    def setup(self,flow_equations):
        """Prime the code generator with flow equations."""
        self.parse(flow_equations)
        self.validate_definitions()

        self.flowfun_names=sorted([d for d in self.definitions.keys()\
                                   if self.definitions[d]["type"]=="flowfun"])


    def register_definition(self,d):
        # pprint.pprint(d)
        deftype=d[0]
        defname=d[1][1]

        if deftype == "DEF-INITFLOWFUN":
            defname = "_initflowfun_"+defname
        
        if self.definitions.has_key(defname):
            raise ValueError("Multiple definitions for '%s'"%defname)

        elif deftype == "DEF-PARAM":
            self.definitions[defname]={\
                "type":"parameter",
                "rhs":_prop(d,"RHS"),
                }

        elif deftype in ["DEF-FUN","DEF-FUN-BUILTIN"]:

            fun_args=[z[1] for z in _prop(d,"FUN-ARGS")]
            self.definitions[defname]={\
                "type":"fun",
                "args":fun_args,
                "rhs_args":fun_args,
                "rhs":_prop(d,"RHS"),
                }
            
        elif deftype == "DEF-FLOWFUN":
            fun_args=[z[1] for z in _prop(d,"FUN-ARGS")]
            integration= _prop(d,"INTEGRATION")
            if integration == None:
                integration=[]
            else:
                integration=list(integration)

            int_args=[_prop(a,"NAME") for a in integration]

            self.definitions[defname]={\
                "type":"flowfun",
                "args":fun_args,
                "integration":integration, # contains info about boundaries
                "int_args":int_args,
                "rhs_args":fun_args+int_args,
                "rhs":_prop(d,"RHS"),
                }

        elif deftype == "DEF-INITFLOWFUN":
            fun_args=[z[1] for z in _prop(d,"FUN-ARGS")]
            self.definitions[defname]={\
                "type":"initflowfun",
                "args":fun_args,
                "rhs_args":fun_args,
                "rhs":_prop(d,"RHS"),
                }

        if self.definitions[defname].has_key("rhs_args")\
           and _nr_different_in_list(self.definitions[defname]["rhs_args"]) != \
           len(self.definitions[defname]["rhs_args"]):
           raise ValueError("Duplicate variable names in definition of %s"%
                            repr(defname))


    def parse(self,flow_equations):
        """Parse a flow equation definition to a tree"""

        self.flow_equations = flow_equations
        
        (success,children,followup)=\
                self.the_parser.parse(flow_equations,
                                      processor=self.the_processor)



        if(followup<len(flow_equations)):
            raise ValueError("Syntax error in definitions"
                             "- could not parse this: "+
                             flow_equations[followup:])
        else:
            self.parse_tree += children

            for d in children:
                self.register_definition(d)
            
            return children
        
    def codewalk(self, tree=None, dict_ops={}):
        """Auxiliary generic function:
        Code-walk a parsed tree - either the codegenerator's
        associated tree (default), or an explicitly specified one.
        """

        if tree==None:
            tree=self.parse_tree
        
        if type(tree) != tuple:
            # We never recurse into tagged things.
            return None

        tag=tree[0]

        if tag in ["INV","NEG","POWER","PAREN"]:
            self.codewalk(tree[1],dict_ops)
        elif tag in ["OP-MULT", "OP-ADD","EVAL-ARGS"]:
            for n in range(1,len(tree)):
                self.codewalk(tree[n],dict_ops)
        elif tag in ["EVAL-FUN"]:
            self.codewalk(tree[2],dict_ops)

        # We process a tree after we recursed into its subtrees.

        if dict_ops.has_key(tag):
            f=dict_ops[tag]
            f(self,tree)


    def term_definitions_used(self,term_tree):
        """Build a dictionary containing all the definitions
        that are used in a term tree.

        each entry maps definition_name -> usages

        where usages is a list of different usages.

        A usage is:

        ('parameter',None) / ('flowfun',arity) / ('fun_maybe_flowfun',arity)

        """

        definition_usages={}

        def add_usage(definition,usage):
            if not(definition_usages.has_key(definition)):
                definition_usages[definition]=[usage]
            dus=definition_usages[definition]
            if not(usage in dus):
                definition_usages[definition]=dus+[usage]

        def process_parameter(self,tree):
            name=tree[1]
            add_usage(name,("parameter",None))

        def process_fun(self,tree):
            adorned_name=tree[1]
            args=list(tree[2])[1:]
            arity=len(args)
            if _prop(adorned_name,"DIFF",start=2,default=0)>0 or\
                   _prop(adorned_name,"D/DK",start=2):
                add_usage(adorned_name[1],("flowfun",arity))
            else:
                add_usage(adorned_name[1],("fun_maybe_flowfun",arity))

        self.codewalk(term_tree,
                      {"NAME":process_parameter,
                       "EVAL-FUN":process_fun,
                       })

        return definition_usages

    def definition_order(self):
        """Get the dependency-aware order of definitions"""
        if self._definition_order: return self._definition_order

        fun_param_definition_dependencies={}

        for defname in sorted(self.definitions.keys()):
            definition=self.definitions[defname]
            deftype = definition["type"]

            if deftype in ["fun","parameter"]:
                rhs_args=definition.get("rhs_args",[])
                defs_used=self.term_definitions_used(definition["rhs"])
                fun_param_definition_dependencies[defname]=\
                     [n for n in defs_used.keys() if not n in rhs_args]

        self._definition_order=\
               topological_sort(fun_param_definition_dependencies)

        return self._definition_order

    def validate_definitions(self):
        """Internal - Validate the definitions registered
        in this parse-context.

        Work to be done here:

        1. For each definition, find out:

        - what it is (and what its arity is)
        - what other definitions it uses

        2. For each definition, scan the uses:

        - parameters may not refer to flowfuns!
        - Arities must match
        - Functions must not be used as flowfuns
          (i.e. with d/dk or derivative adornments)

        3. For each definition, see that flowfuns always get called
           with first parameter 'k'.
        """

        # First, we have to see that we can bring parameter
        # definitions into a dependency-sorted order.
        #
        # This is slightly involved, as parameter definitions may
        # involve functions that depend on global parameters.

        fun_param_definition_dependencies={}

        for defname in sorted(self.definitions.keys()):
            definition=self.definitions[defname]
            deftype = definition["type"]

            if deftype in ["fun","parameter"]:
                rhs_args=definition.get("rhs_args",[])
                defs_used=self.term_definitions_used(definition["rhs"])
                fun_param_definition_dependencies[defname]=\
                     [n for n in defs_used.keys() if not n in rhs_args]

        # We throw away the return value here and call this just to
        # ensure that the included circularity check gets performed:
        self.definition_order()

        for defname in sorted(self.definitions.keys()):
            definition=self.definitions[defname]
            rhs=definition["rhs"]
            deftype = definition["type"]
            
            # What other definitions does this refer to?
            rhs_defs_used=self.term_definitions_used(rhs)

            def is_known_as_parameter(name):
                return self.definitions.has_key(name)\
                       and self.definitions[name]["type"]=="parameter"

            if deftype in ["flowfun","initflowfun"] and\
               (len(definition["args"])<1 or
                definition["args"][0] != "k"):
                raise ValueError(("Definition of flow function %s:"
                                  " first function argument is not 'k'!")%
                                 repr(defname))

            if deftype in ["flowfun","initflowfun"] and\
                          len(definition["args"])>2:
                raise ValueError(("Definition of flow function %s:"
                                  " Flow functions do not support"
                                  " more than 2 args (yet?)")%repr(defname))


            # We extend the definition by this info:

            definition["rhs_defs_used"]=rhs_defs_used

            for name_used in rhs_defs_used.keys():
                usages=rhs_defs_used[name_used]

                # RHS context variables need not be defined:
                if (definition.has_key("rhs_args") and\
                    (name_used in definition["rhs_args"]) and\
                    (0==len(filter((lambda use_type_and_arity:\
                                    use_type_and_arity[0] != "parameter"),
                                   usages)))):
                    pass # we know what this is.
                else:
                    # All other uses (non-arg, or function/flowfun use):

                    # reference to undefined quantity:
                    if not(self.definitions.has_key(name_used)):
                        raise ValueError(("Definition of %s involves %s,"
                                          " but the latter is not defined"
                                          " anywhere.")%
                                         (repr(defname),repr(name_used)))

                    def_of_used=self.definitions[name_used]
                    deftype_of_used=def_of_used["type"]

                    # Flow-function used in the RHS term of a non-flowfunction
                    if deftype_of_used == "flowfun" and deftype != "flowfun":
                        raise ValueError(("Definition of %s uses %s,"
                                          " but %s is a flow-function"
                                          " and hence can only appear"
                                          " on the right-hand-side"
                                          " of a flow-function")%
                                         (repr(defname),
                                          repr(name_used),
                                          repr(name_used)))

                    # quantity used in the wrong context
                    # (e.g. function as parameter, parameter as function, etc.)
                    for (usage,arity) in usages:
                        if deftype_of_used == "parameter":
                            if usage != "parameter":
                                raise ValueError(("The quantity %s is"
                                                  " defined as a parameter,"
                                                  " but is not"
                                                  " used as such in the"
                                                  " definition of %s.")%
                                                 (repr(name_used),
                                                  repr(defname)))
                        elif deftype_of_used == "fun":
                            if usage != "fun_maybe_flowfun":
                                raise ValueError(("The quantity %s is defined"
                                                  " as a function, but is not"
                                                  " used as such in the"
                                                  " definition of %s.")%
                                                 (repr(name_used),
                                                  repr(defname)))
                            
                            if arity != len(def_of_used["args"]):
                                raise ValueError(("Definition of %s:"
                                                  " Function %s used with"
                                                  " %d args, but takes %d.")%
                                                 (repr(defname),
                                                  repr(name_used),
                                                  arity,
                                                  len(def_of_used["args"])))
                            
                        elif deftype_of_used == "flowfun":
                            if usage == "parameter":
                                raise ValueError(("Definition of %s:"
                                                  " The quantity %s used as"
                                                  " a parameter,"
                                                  " but is not defined as such.")%
                                                 (repr(defname),
                                                  repr(name_used)))
                            if arity != len(def_of_used["args"]):
                                raise ValueError(("Definition of %s:"
                                                  " Function %s used with"
                                                  " %d args, but takes %d.")%
                                                 (repr(defname),
                                                  repr(name_used),arity,
                                                  len(def_of_used["args"])))
                        else:
                            raise ValueError("Impossible situation #VDEF1")

            # Checks on the use of flowfuns: is the first parameter always "k"?
            if deftype in ["fun","flowfun","initflowfun"]:

                def check_flowfun_eval(self,subtree):
                    fun_name = subtree[1][1] # "NAME"
                    fun_type=self.definitions[fun_name]["type"]
                    fun_args=subtree[2][1:] # "EVAL-ARGS"

                    if fun_type != "flowfun": return
                    
                    if deftype != "flowfun":
                        raise ValueError(("Flowfun evaluations may only"
                                          " appear on the right-hand-side"
                                          " of flowfun definitions! (%s)")%
                                         defname)

                    if len(fun_args)==0 or fun_args[0][1] != "k":
                        raise ValueError(("Flowfun evaluation must have"
                                          " k as first argument! (%s)")%
                                         defname)

                self.codewalk(rhs,{"EVAL-FUN":check_flowfun_eval})
                        


    def term_to_c(self,tree,extra_init="",return_result="return"):
        """Use the OBJ.parsed_term_to_c() method to translate the term to C code
        if it was parser-generated.
        
        Otherwise, if tree is of the synthetic form
        ('C-RHS',c-string)
        
        use the c-string as right hand side and ignore the return_result parameter.

        We use this mechanism to provide _FLOWPY_exp() _FLOWPY_cos(), etc. functions.
        """

        if tree[0] == "C-RHS":
            return tree[1]
        else:
            return self.parsed_term_to_c(tree,extra_init,return_result)

        
    def parsed_term_to_c(self,tree,extra_init="",return_result="return"):
        # return_result defaults to "return", to be used to generate the final "return T178;"
        # line, but this may be set to e.g. "PARAM_B1=" to then produce "PARAM_B1=T178;" instead.
        #
        # This is used when generating the function that initializes
        # all the DEF-PARAM parameter definitions.

        subterm_to_tid={} # tid = term id
        tid_to_code={}
        tid_to_subterm={} # For debugging only
        
        code=[]

        def to_tid(subtree,code):
            if subterm_to_tid.has_key(subtree):
                return subterm_to_tid[subtree]
            else:
                tid="T%d"%len(subterm_to_tid)
                subterm_to_tid[subtree]=tid
                tid_to_code[tid]=code
                tid_to_subterm[tid]=subtree
            return tid

        def cwalk_paren(self,tree):
            subterm=tree[1]
            sub_tid=subterm_to_tid[subterm]
            to_tid(tree,"(%s)"%sub_tid)
            
        def cwalk_neg(self,tree):
            subterm=tree[1]
            sub_tid=subterm_to_tid[subterm]
            to_tid(tree,"(-%s)"%sub_tid)

        def cwalk_inv(self,tree):
            subterm=tree[1]
            sub_tid=subterm_to_tid[subterm]
            to_tid(tree,"(1.0/%s)"%sub_tid)

        def cwalk_power(self,tree):
            subterm=tree[1]
            power=tree[2]
            sub_tid=subterm_to_tid[subterm]
            if power>0:
                to_tid(tree,"(%s)"%("*".join([sub_tid]*power)))
            elif power<0:
                to_tid(tree,"(1.0/(%s))"%("*".join([sub_tid]*(-power))))
            else:
                to_tid(tree,"(1.0)")

        def cwalk_mult(self,tree):
            tids=[subterm_to_tid[tree[n]] for n in range(1,len(tree))]
            to_tid(tree,"(%s)"%("*".join(tids)))

        def cwalk_add(self,tree):
            tids=[subterm_to_tid[tree[n]] for n in range(1,len(tree))]
            to_tid(tree,"(%s)"%("+".join(tids)))

        def cwalk_evalfun(self,tree):
            fun_name=tree[1][1]
            fun_args=tree[2]

            fun_def=self.definitions[fun_name]

            if fun_def["type"] == "flowfun":

                nr_diffs=_prop(tree[1],"DIFF",start=2)
                ddk=_prop(tree[1],"D/DK",start=2)

                nr_flowfun=self.flowfun_names.index(fun_name)

                tids=[subterm_to_tid[fun_args[n]]
                      for n in range(1,len(fun_args))]
                to_tid(tree,
                       ("%s_ydot(ydot_prev, %d /* nr-flowfun */,"
                        "%d /*nr_diffs*/,%d /*d/dk*/, %s /* pos */)")%
                       (self.prefix,
                        nr_flowfun,
                        nr_diffs,
                        (ddk and 1 or 0),
                        tids[1],
                        ))
            else:
                tids=[subterm_to_tid[fun_args[n]]
                      for n in range(1,len(fun_args))]
                to_tid(tree,"%s%s(%s)"%(self.prefix,fun_name,(",".join(tids))))

        def cwalk_number_or_name(self,tree):
            if tree[0] == "NAME":
                to_tid(tree,self.prefix+tree[1])
            else:
                to_tid(tree,tree[1])

        walk_dict={"INV":cwalk_inv,
                   "NEG":cwalk_neg,
                   "POWER":cwalk_power,
                   "PAREN":cwalk_paren,
                   "OP-MULT":cwalk_mult,
                   "OP-ADD":cwalk_add,
                   "EVAL-FUN":cwalk_evalfun,
                   "NUMBER":cwalk_number_or_name,
                   "NAME":cwalk_number_or_name,
                   }

        self.codewalk(tree,walk_dict)

        nr_tid=len(tid_to_code)        
    
        result_tid=subterm_to_tid[tree]

        decls=" double %s;\n"%(", ".join(sorted(tid_to_code.keys())))
        
        body="\n".join([" %s = %s;"%(tid,tid_to_code[tid])\
                        for tid in \
                        ["T%d"%n for n in range(len(tid_to_code))]])

        ret="\n %s %s;"%(return_result,result_tid)
        
        return "\n".join([decls,extra_init,body,ret])
    

    def def_to_c_declaration(self,grammar_definition):
        """Produce a C declaration from a grammar definition
        """
        if type(grammar_definition) != tuple\
               or not(grammar_definition[0] in ["DEF-FUN",
                                                "DEF-FLOWFUN",
                                                "DEF-INITFLOWFUN",
                                                "DEF-PARAM",
                                                "DEF-FUN-BUILTIN"]):
            raise ValueError("Not a definition: %s"%repr(grammar_definition))
        
        if grammar_definition[0] == "DEF-PARAM":
            return "static double %s%s;\n"%(self.prefix,
                                            grammar_definition[1][1])

        if grammar_definition[0] == "DEF-FUN":
            arglist=", ".join(["double" for n in grammar_definition[2][1]])
            if arglist=="":
                arglist="void"
        
            return "static double %s%s(%s);\n"%\
                   (self.prefix,grammar_definition[1][1],arglist)

        if grammar_definition[0] == "DEF-INITFLOWFUN":
            arglist=", ".join(["double" for n in grammar_definition[2][1]])
            if arglist=="":
                arglist="void"
        
            return "static double %s_initflowfun_%s(%s);\n"%\
                   (self.prefix,grammar_definition[1][1],arglist)

        
        if grammar_definition[0] == "DEF-FLOWFUN":
            return ("static double %s_flowcore_%s("
                    "yprev *ydot_prev,double *args, double *intparams);\n")%\
                    (self.prefix,grammar_definition[1][1])

        if grammar_definition[0] == "DEF-FUN-BUILTIN":
            return "static double %s%s(%s);\n"%\
                   (self.prefix,
                    grammar_definition[1][1],
                    ", ".join(["double %s"%n
                               for (_,n) in _prop(grammar_definition,
                                                  "FUN-ARGS")]))


    def def_to_c_definition(self,grammar_definition):
        """Produce a C definition"""

        if type(grammar_definition) != tuple\
               or not(grammar_definition[0] in
                      ["DEF-FUN","DEF-FLOWFUN","DEF-INITFLOWFUN",
                       "DEF-PARAM","DEF-FUN-BUILTIN"]):
            raise ValueError("Not a definition: %s"%repr(grammar_definition))
        
        if grammar_definition[0] == "DEF-PARAM":
            param_name=self.prefix+grammar_definition[1][1]
            return "static double %s=0.0;\n"%param_name

        if grammar_definition[0] in ["DEF-FUN",
                                     "DEF-FUN-BUILTIN",
                                     "DEF-INITFLOWFUN"]:

            prefix=self.prefix
            if grammar_definition[0] == "DEF-FUN-BUILTIN":
                # Must use the user's variable names, cannot add prefix:
                prefix=""
                
            arg_names=[prefix+n[1] for n in grammar_definition[2][1]]
            arglist=", ".join(["double %s"%n for n in arg_names])
            if arglist=="":
                arglist="void"
        
            return "static double %s%s(%s) {\n%s\n}\n\n"%\
                   (self.prefix,
                    (grammar_definition[0]=="DEF-INITFLOWFUN"\
                     and "_initflowfun_" or "")+grammar_definition[1][1],
                    arglist,
                    self.term_to_c(_prop(grammar_definition,"RHS")))

        if grammar_definition[0] == "DEF-FLOWFUN":
            args=grammar_definition[2][1]
            extra_init = "".join([" double %s%s=args[%d];\n"%\
                                  (self.prefix,args[n][1],n)
                                  for n in range(len(args))])

            integrations=list(_prop(grammar_definition,
                                    "INTEGRATION",default=[]))

            for n in range(len(integrations)):
                extra_init += " double %s%s=intparams[%d];\n"%\
                              (self.prefix,_prop(integrations[n],"NAME"),n)
            
            return ("static double %s_flowcore_%s("
                    "yprev *ydot_prev,double *args,double *intparams)\n"
                    "{\n%s}\n")%\
                    (self.prefix,
                    grammar_definition[1][1],
                    self.term_to_c(_prop(grammar_definition,"RHS"),extra_init))

    def def_to_param_initialization(self,grammar_definition):
        """Produce parameter initialization code"""
        
        if grammar_definition[0] == "DEF-PARAM":
            param_name=self.prefix+grammar_definition[1][1]

            c_block=" {\n"+\
                     self.term_to_c(_prop(grammar_definition,"RHS"),
                                    return_result=("%s="%param_name))+\
                    "\n }\n"
            return c_block
        # otherwise...
        return ""

    def c_integration_range_block(self):

        flowfun_names = self.flowfun_names

        intblock=[]
        
        integrations={} # (nr_flowfun,nr_integration) -> data

        for nr_flowfun in range(len(flowfun_names)):
            definition=self.definitions[flowfun_names[nr_flowfun]]
            args=definition["args"]

            integration=definition["integration"]

            for nr_int in range(len(integration)):
                iname=integration[nr_int][1][1]
                ilow=integration[nr_int][2]
                ihigh=integration[nr_int][3]

                extra_init = "".join([" double %s%s=flowfun_args[%d];\n"%\
                                      (self.prefix,args[n],n)
                                      for n in range(len(args))])

                intblock.extend(\
                    "if(nr_flowfun==%d && nr_intparam==%d) {\n"%(nr_flowfun,nr_int)+\
                    "  if(is_high_boundary==0) {\n "+self.term_to_c(ilow,extra_init)+"\n }\n"+\
                    "  if(is_high_boundary==1) {\n "+self.term_to_c(ihigh,extra_init)+"\n }\n"+\
                    "}\n")
                                

        return "".join(["double %s_intboundaries(int nr_flowfun,int nr_intparam,\n"%self.prefix,
                        "  int is_high_boundary, double *flowfun_args) {\n"]+\
                       intblock+[" return NAN;\n}\n"])

    def c_declaration_block(self):
        """Produce a C declaration block from a block of definitions."""

        defs=self.parse_tree

        defs_1="".join([self.def_to_c_declaration(d) for d in defs])

        # Note that the initparams function is *not* static - we can call that externally!
        defs_2="void %s_initparams__(void);\n"%self.prefix
        return defs_1+"\n\n"+defs_2


    def c_definition_block(self):
        """Produce a C function definition block."""

        defs=self.parse_tree        
        c_code_1="".join([self.def_to_c_definition(d) for d in defs])

        # We still have to add the parameter initialization function at the end:

        def_order=self._definition_order
        pos_end=1+len(self.parse_tree)

        def_initpriority={}
        for n in range(len(def_order)): def_initpriority[def_order[n]]=n

        sorted_defs=sorted(defs,
                           cmp=lambda x,y:cmp(def_initpriority.get(x[1][1],pos_end),\
                                              def_initpriority.get(y[1][1],pos_end)))

        param_body="\n".join([self.def_to_param_initialization(d) for d in sorted_defs])
        c_code_2=("void %s_initparams__(void) {\n"%self.prefix)+param_body+"}\n"

        return c_code_1+"\n\n"+c_code_2

    def write_ccode(self,pathname,build=True):
        import time

        try:
            os.mkdir(pathname) # may fail if already exists.
        except OSError as x:
            if x.errno <> os.errno.EEXIST:
                raise x

        modname=_gensym("flowpycore")
        outfile_stem=os.path.join(pathname,modname)
        h=open(outfile_stem+".c","w")
        h.write("/* C-Code auto-generated by FlowPy\n   on %s\n   Do not edit! */\n\n"%\
                 time.strftime( "%a, %d %b %Y %T %z"))
        h.write("/* gcc -I /usr/include/python2.6 -fPIC -shared -o %s.so %s.c */\n\n"%(modname,modname)) # Details on possible compilation

        h.write("\n/* === INCLUDES === */\n\n")
        h.write("#include <math.h>\n")
        h.write("#include <stdio.h>\n")
        h.write("#include <stdlib.h>\n")
        h.write("#include <Python.h>\n")
        h.write("\n/* === TYPEDEFS === */\n\n")
        h.write("typedef PyObject yprev;\n")

        h.write("\n/* === PROLOGUE === */\n\n")
        h.write(_flowpy_c_prologue(self.prefix))

        h.write("\n/* === DECLARATIONS === */\n\n")
        h.write(self.c_declaration_block())
        h.write("\n/* === DEFINITIONS === */\n\n")
        h.write(self.c_definition_block())
        h.write("\n/* === INTEGRATION RANGES === */\n\n")
        h.write(self.c_integration_range_block())

        h.write("\n/* === EPILOGUE === */\n\n")
        h.write(_flowpy_c_epilogue(self.prefix,self.flowfun_names,modname))

        h.close()

        if build:
            py_version=sys.version.split()[0] # e.g. "2.6.6"
            py_version=py_version[:py_version.rindex(".")] # chop off subversion
    
            os.system(string.Template(self.cc_call).substitute(F=outfile_stem, V=py_version))
        return modname
    


==> anc/GNU-GPL-3.txt <==
                    GNU GENERAL PUBLIC LICENSE
                       Version 3, 29 June 2007

 Copyright (C) 2007 Free Software Foundation, Inc. <http://fsf.org/>
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

                            Preamble

  The GNU General Public License is a free, copyleft license for
software and other kinds of works.

  The licenses for most software and other practical works are designed
to take away your freedom to share and change the works.  By contrast,
the GNU General Public License is intended to guarantee your freedom to
share and change all versions of a program--to make sure it remains free
software for all its users.  We, the Free Software Foundation, use the
GNU General Public License for most of our software; it applies also to
any other work released this way by its authors.  You can apply it to
your programs, too.

  When we speak of free software, we are referring to freedom, not
price.  Our General Public Licenses are designed to make sure that you
have the freedom to distribute copies of free software (and charge for
them if you wish), that you receive source code or can get it if you
want it, that you can change the software or use pieces of it in new
free programs, and that you know you can do these things.

  To protect your rights, we need to prevent others from denying you
these rights or asking you to surrender the rights.  Therefore, you have
certain responsibilities if you distribute copies of the software, or if
you modify it: responsibilities to respect the freedom of others.

  For example, if you distribute copies of such a program, whether
gratis or for a fee, you must pass on to the recipients the same
freedoms that you received.  You must make sure that they, too, receive
or can get the source code.  And you must show them these terms so they
know their rights.

  Developers that use the GNU GPL protect your rights with two steps:
(1) assert copyright on the software, and (2) offer you this License
giving you legal permission to copy, distribute and/or modify it.

  For the developers' and authors' protection, the GPL clearly explains
that there is no warranty for this free software.  For both users' and
authors' sake, the GPL requires that modified versions be marked as
changed, so that their problems will not be attributed erroneously to
authors of previous versions.

  Some devices are designed to deny users access to install or run
modified versions of the software inside them, although the manufacturer
can do so.  This is fundamentally incompatible with the aim of
protecting users' freedom to change the software.  The systematic
pattern of such abuse occurs in the area of products for individuals to
use, which is precisely where it is most unacceptable.  Therefore, we
have designed this version of the GPL to prohibit the practice for those
products.  If such problems arise substantially in other domains, we
stand ready to extend this provision to those domains in future versions
of the GPL, as needed to protect the freedom of users.

  Finally, every program is threatened constantly by software patents.
States should not allow patents to restrict development and use of
software on general-purpose computers, but in those that do, we wish to
avoid the special danger that patents applied to a free program could
make it effectively proprietary.  To prevent this, the GPL assures that
patents cannot be used to render the program non-free.

  The precise terms and conditions for copying, distribution and
modification follow.

                       TERMS AND CONDITIONS

  0. Definitions.

  "This License" refers to version 3 of the GNU General Public License.

  "Copyright" also means copyright-like laws that apply to other kinds of
works, such as semiconductor masks.

  "The Program" refers to any copyrightable work licensed under this
License.  Each licensee is addressed as "you".  "Licensees" and
"recipients" may be individuals or organizations.

  To "modify" a work means to copy from or adapt all or part of the work
in a fashion requiring copyright permission, other than the making of an
exact copy.  The resulting work is called a "modified version" of the
earlier work or a work "based on" the earlier work.

  A "covered work" means either the unmodified Program or a work based
on the Program.

  To "propagate" a work means to do anything with it that, without
permission, would make you directly or secondarily liable for
infringement under applicable copyright law, except executing it on a
computer or modifying a private copy.  Propagation includes copying,
distribution (with or without modification), making available to the
public, and in some countries other activities as well.

  To "convey" a work means any kind of propagation that enables other
parties to make or receive copies.  Mere interaction with a user through
a computer network, with no transfer of a copy, is not conveying.

  An interactive user interface displays "Appropriate Legal Notices"
to the extent that it includes a convenient and prominently visible
feature that (1) displays an appropriate copyright notice, and (2)
tells the user that there is no warranty for the work (except to the
extent that warranties are provided), that licensees may convey the
work under this License, and how to view a copy of this License.  If
the interface presents a list of user commands or options, such as a
menu, a prominent item in the list meets this criterion.

  1. Source Code.

  The "source code" for a work means the preferred form of the work
for making modifications to it.  "Object code" means any non-source
form of a work.

  A "Standard Interface" means an interface that either is an official
standard defined by a recognized standards body, or, in the case of
interfaces specified for a particular programming language, one that
is widely used among developers working in that language.

  The "System Libraries" of an executable work include anything, other
than the work as a whole, that (a) is included in the normal form of
packaging a Major Component, but which is not part of that Major
Component, and (b) serves only to enable use of the work with that
Major Component, or to implement a Standard Interface for which an
implementation is available to the public in source code form.  A
"Major Component", in this context, means a major essential component
(kernel, window system, and so on) of the specific operating system
(if any) on which the executable work runs, or a compiler used to
produce the work, or an object code interpreter used to run it.

  The "Corresponding Source" for a work in object code form means all
the source code needed to generate, install, and (for an executable
work) run the object code and to modify the work, including scripts to
control those activities.  However, it does not include the work's
System Libraries, or general-purpose tools or generally available free
programs which are used unmodified in performing those activities but
which are not part of the work.  For example, Corresponding Source
includes interface definition files associated with source files for
the work, and the source code for shared libraries and dynamically
linked subprograms that the work is specifically designed to require,
such as by intimate data communication or control flow between those
subprograms and other parts of the work.

  The Corresponding Source need not include anything that users
can regenerate automatically from other parts of the Corresponding
Source.

  The Corresponding Source for a work in source code form is that
same work.

  2. Basic Permissions.

  All rights granted under this License are granted for the term of
copyright on the Program, and are irrevocable provided the stated
conditions are met.  This License explicitly affirms your unlimited
permission to run the unmodified Program.  The output from running a
covered work is covered by this License only if the output, given its
content, constitutes a covered work.  This License acknowledges your
rights of fair use or other equivalent, as provided by copyright law.

  You may make, run and propagate covered works that you do not
convey, without conditions so long as your license otherwise remains
in force.  You may convey covered works to others for the sole purpose
of having them make modifications exclusively for you, or provide you
with facilities for running those works, provided that you comply with
the terms of this License in conveying all material for which you do
not control copyright.  Those thus making or running the covered works
for you must do so exclusively on your behalf, under your direction
and control, on terms that prohibit them from making any copies of
your copyrighted material outside their relationship with you.

  Conveying under any other circumstances is permitted solely under
the conditions stated below.  Sublicensing is not allowed; section 10
makes it unnecessary.

  3. Protecting Users' Legal Rights From Anti-Circumvention Law.

  No covered work shall be deemed part of an effective technological
measure under any applicable law fulfilling obligations under article
11 of the WIPO copyright treaty adopted on 20 December 1996, or
similar laws prohibiting or restricting circumvention of such
measures.

  When you convey a covered work, you waive any legal power to forbid
circumvention of technological measures to the extent such circumvention
is effected by exercising rights under this License with respect to
the covered work, and you disclaim any intention to limit operation or
modification of the work as a means of enforcing, against the work's
users, your or third parties' legal rights to forbid circumvention of
technological measures.

  4. Conveying Verbatim Copies.

  You may convey verbatim copies of the Program's source code as you
receive it, in any medium, provided that you conspicuously and
appropriately publish on each copy an appropriate copyright notice;
keep intact all notices stating that this License and any
non-permissive terms added in accord with section 7 apply to the code;
keep intact all notices of the absence of any warranty; and give all
recipients a copy of this License along with the Program.

  You may charge any price or no price for each copy that you convey,
and you may offer support or warranty protection for a fee.

  5. Conveying Modified Source Versions.

  You may convey a work based on the Program, or the modifications to
produce it from the Program, in the form of source code under the
terms of section 4, provided that you also meet all of these conditions:

    a) The work must carry prominent notices stating that you modified
    it, and giving a relevant date.

    b) The work must carry prominent notices stating that it is
    released under this License and any conditions added under section
    7.  This requirement modifies the requirement in section 4 to
    "keep intact all notices".

    c) You must license the entire work, as a whole, under this
    License to anyone who comes into possession of a copy.  This
    License will therefore apply, along with any applicable section 7
    additional terms, to the whole of the work, and all its parts,
    regardless of how they are packaged.  This License gives no
    permission to license the work in any other way, but it does not
    invalidate such permission if you have separately received it.

    d) If the work has interactive user interfaces, each must display
    Appropriate Legal Notices; however, if the Program has interactive
    interfaces that do not display Appropriate Legal Notices, your
    work need not make them do so.

  A compilation of a covered work with other separate and independent
works, which are not by their nature extensions of the covered work,
and which are not combined with it such as to form a larger program,
in or on a volume of a storage or distribution medium, is called an
"aggregate" if the compilation and its resulting copyright are not
used to limit the access or legal rights of the compilation's users
beyond what the individual works permit.  Inclusion of a covered work
in an aggregate does not cause this License to apply to the other
parts of the aggregate.

  6. Conveying Non-Source Forms.

  You may convey a covered work in object code form under the terms
of sections 4 and 5, provided that you also convey the
machine-readable Corresponding Source under the terms of this License,
in one of these ways:

    a) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by the
    Corresponding Source fixed on a durable physical medium
    customarily used for software interchange.

    b) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by a
    written offer, valid for at least three years and valid for as
    long as you offer spare parts or customer support for that product
    model, to give anyone who possesses the object code either (1) a
    copy of the Corresponding Source for all the software in the
    product that is covered by this License, on a durable physical
    medium customarily used for software interchange, for a price no
    more than your reasonable cost of physically performing this
    conveying of source, or (2) access to copy the
    Corresponding Source from a network server at no charge.

    c) Convey individual copies of the object code with a copy of the
    written offer to provide the Corresponding Source.  This
    alternative is allowed only occasionally and noncommercially, and
    only if you received the object code with such an offer, in accord
    with subsection 6b.

    d) Convey the object code by offering access from a designated
    place (gratis or for a charge), and offer equivalent access to the
    Corresponding Source in the same way through the same place at no
    further charge.  You need not require recipients to copy the
    Corresponding Source along with the object code.  If the place to
    copy the object code is a network server, the Corresponding Source
    may be on a different server (operated by you or a third party)
    that supports equivalent copying facilities, provided you maintain
    clear directions next to the object code saying where to find the
    Corresponding Source.  Regardless of what server hosts the
    Corresponding Source, you remain obligated to ensure that it is
    available for as long as needed to satisfy these requirements.

    e) Convey the object code using peer-to-peer transmission, provided
    you inform other peers where the object code and Corresponding
    Source of the work are being offered to the general public at no
    charge under subsection 6d.

  A separable portion of the object code, whose source code is excluded
from the Corresponding Source as a System Library, need not be
included in conveying the object code work.

  A "User Product" is either (1) a "consumer product", which means any
tangible personal property which is normally used for personal, family,
or household purposes, or (2) anything designed or sold for incorporation
into a dwelling.  In determining whether a product is a consumer product,
doubtful cases shall be resolved in favor of coverage.  For a particular
product received by a particular user, "normally used" refers to a
typical or common use of that class of product, regardless of the status
of the particular user or of the way in which the particular user
actually uses, or expects or is expected to use, the product.  A product
is a consumer product regardless of whether the product has substantial
commercial, industrial or non-consumer uses, unless such uses represent
the only significant mode of use of the product.

  "Installation Information" for a User Product means any methods,
procedures, authorization keys, or other information required to install
and execute modified versions of a covered work in that User Product from
a modified version of its Corresponding Source.  The information must
suffice to ensure that the continued functioning of the modified object
code is in no case prevented or interfered with solely because
modification has been made.

  If you convey an object code work under this section in, or with, or
specifically for use in, a User Product, and the conveying occurs as
part of a transaction in which the right of possession and use of the
User Product is transferred to the recipient in perpetuity or for a
fixed term (regardless of how the transaction is characterized), the
Corresponding Source conveyed under this section must be accompanied
by the Installation Information.  But this requirement does not apply
if neither you nor any third party retains the ability to install
modified object code on the User Product (for example, the work has
been installed in ROM).

  The requirement to provide Installation Information does not include a
requirement to continue to provide support service, warranty, or updates
for a work that has been modified or installed by the recipient, or for
the User Product in which it has been modified or installed.  Access to a
network may be denied when the modification itself materially and
adversely affects the operation of the network or violates the rules and
protocols for communication across the network.

  Corresponding Source conveyed, and Installation Information provided,
in accord with this section must be in a format that is publicly
documented (and with an implementation available to the public in
source code form), and must require no special password or key for
unpacking, reading or copying.

  7. Additional Terms.

  "Additional permissions" are terms that supplement the terms of this
License by making exceptions from one or more of its conditions.
Additional permissions that are applicable to the entire Program shall
be treated as though they were included in this License, to the extent
that they are valid under applicable law.  If additional permissions
apply only to part of the Program, that part may be used separately
under those permissions, but the entire Program remains governed by
this License without regard to the additional permissions.

  When you convey a copy of a covered work, you may at your option
remove any additional permissions from that copy, or from any part of
it.  (Additional permissions may be written to require their own
removal in certain cases when you modify the work.)  You may place
additional permissions on material, added by you to a covered work,
for which you have or can give appropriate copyright permission.

  Notwithstanding any other provision of this License, for material you
add to a covered work, you may (if authorized by the copyright holders of
that material) supplement the terms of this License with terms:

    a) Disclaiming warranty or limiting liability differently from the
    terms of sections 15 and 16 of this License; or

    b) Requiring preservation of specified reasonable legal notices or
    author attributions in that material or in the Appropriate Legal
    Notices displayed by works containing it; or

    c) Prohibiting misrepresentation of the origin of that material, or
    requiring that modified versions of such material be marked in
    reasonable ways as different from the original version; or

    d) Limiting the use for publicity purposes of names of licensors or
    authors of the material; or

    e) Declining to grant rights under trademark law for use of some
    trade names, trademarks, or service marks; or

    f) Requiring indemnification of licensors and authors of that
    material by anyone who conveys the material (or modified versions of
    it) with contractual assumptions of liability to the recipient, for
    any liability that these contractual assumptions directly impose on
    those licensors and authors.

  All other non-permissive additional terms are considered "further
restrictions" within the meaning of section 10.  If the Program as you
received it, or any part of it, contains a notice stating that it is
governed by this License along with a term that is a further
restriction, you may remove that term.  If a license document contains
a further restriction but permits relicensing or conveying under this
License, you may add to a covered work material governed by the terms
of that license document, provided that the further restriction does
not survive such relicensing or conveying.

  If you add terms to a covered work in accord with this section, you
must place, in the relevant source files, a statement of the
additional terms that apply to those files, or a notice indicating
where to find the applicable terms.

  Additional terms, permissive or non-permissive, may be stated in the
form of a separately written license, or stated as exceptions;
the above requirements apply either way.

  8. Termination.

  You may not propagate or modify a covered work except as expressly
provided under this License.  Any attempt otherwise to propagate or
modify it is void, and will automatically terminate your rights under
this License (including any patent licenses granted under the third
paragraph of section 11).

  However, if you cease all violation of this License, then your
license from a particular copyright holder is reinstated (a)
provisionally, unless and until the copyright holder explicitly and
finally terminates your license, and (b) permanently, if the copyright
holder fails to notify you of the violation by some reasonable means
prior to 60 days after the cessation.

  Moreover, your license from a particular copyright holder is
reinstated permanently if the copyright holder notifies you of the
violation by some reasonable means, this is the first time you have
received notice of violation of this License (for any work) from that
copyright holder, and you cure the violation prior to 30 days after
your receipt of the notice.

  Termination of your rights under this section does not terminate the
licenses of parties who have received copies or rights from you under
this License.  If your rights have been terminated and not permanently
reinstated, you do not qualify to receive new licenses for the same
material under section 10.

  9. Acceptance Not Required for Having Copies.

  You are not required to accept this License in order to receive or
run a copy of the Program.  Ancillary propagation of a covered work
occurring solely as a consequence of using peer-to-peer transmission
to receive a copy likewise does not require acceptance.  However,
nothing other than this License grants you permission to propagate or
modify any covered work.  These actions infringe copyright if you do
not accept this License.  Therefore, by modifying or propagating a
covered work, you indicate your acceptance of this License to do so.

  10. Automatic Licensing of Downstream Recipients.

  Each time you convey a covered work, the recipient automatically
receives a license from the original licensors, to run, modify and
propagate that work, subject to this License.  You are not responsible
for enforcing compliance by third parties with this License.

  An "entity transaction" is a transaction transferring control of an
organization, or substantially all assets of one, or subdividing an
organization, or merging organizations.  If propagation of a covered
work results from an entity transaction, each party to that
transaction who receives a copy of the work also receives whatever
licenses to the work the party's predecessor in interest had or could
give under the previous paragraph, plus a right to possession of the
Corresponding Source of the work from the predecessor in interest, if
the predecessor has it or can get it with reasonable efforts.

  You may not impose any further restrictions on the exercise of the
rights granted or affirmed under this License.  For example, you may
not impose a license fee, royalty, or other charge for exercise of
rights granted under this License, and you may not initiate litigation
(including a cross-claim or counterclaim in a lawsuit) alleging that
any patent claim is infringed by making, using, selling, offering for
sale, or importing the Program or any portion of it.

  11. Patents.

  A "contributor" is a copyright holder who authorizes use under this
License of the Program or a work on which the Program is based.  The
work thus licensed is called the contributor's "contributor version".

  A contributor's "essential patent claims" are all patent claims
owned or controlled by the contributor, whether already acquired or
hereafter acquired, that would be infringed by some manner, permitted
by this License, of making, using, or selling its contributor version,
but do not include claims that would be infringed only as a
consequence of further modification of the contributor version.  For
purposes of this definition, "control" includes the right to grant
patent sublicenses in a manner consistent with the requirements of
this License.

  Each contributor grants you a non-exclusive, worldwide, royalty-free
patent license under the contributor's essential patent claims, to
make, use, sell, offer for sale, import and otherwise run, modify and
propagate the contents of its contributor version.

  In the following three paragraphs, a "patent license" is any express
agreement or commitment, however denominated, not to enforce a patent
(such as an express permission to practice a patent or covenant not to
sue for patent infringement).  To "grant" such a patent license to a
party means to make such an agreement or commitment not to enforce a
patent against the party.

  If you convey a covered work, knowingly relying on a patent license,
and the Corresponding Source of the work is not available for anyone
to copy, free of charge and under the terms of this License, through a
publicly available network server or other readily accessible means,
then you must either (1) cause the Corresponding Source to be so
available, or (2) arrange to deprive yourself of the benefit of the
patent license for this particular work, or (3) arrange, in a manner
consistent with the requirements of this License, to extend the patent
license to downstream recipients.  "Knowingly relying" means you have
actual knowledge that, but for the patent license, your conveying the
covered work in a country, or your recipient's use of the covered work
in a country, would infringe one or more identifiable patents in that
country that you have reason to believe are valid.

  If, pursuant to or in connection with a single transaction or
arrangement, you convey, or propagate by procuring conveyance of, a
covered work, and grant a patent license to some of the parties
receiving the covered work authorizing them to use, propagate, modify
or convey a specific copy of the covered work, then the patent license
you grant is automatically extended to all recipients of the covered
work and works based on it.

  A patent license is "discriminatory" if it does not include within
the scope of its coverage, prohibits the exercise of, or is
conditioned on the non-exercise of one or more of the rights that are
specifically granted under this License.  You may not convey a covered
work if you are a party to an arrangement with a third party that is
in the business of distributing software, under which you make payment
to the third party based on the extent of your activity of conveying
the work, and under which the third party grants, to any of the
parties who would receive the covered work from you, a discriminatory
patent license (a) in connection with copies of the covered work
conveyed by you (or copies made from those copies), or (b) primarily
for and in connection with specific products or compilations that
contain the covered work, unless you entered into that arrangement,
or that patent license was granted, prior to 28 March 2007.

  Nothing in this License shall be construed as excluding or limiting
any implied license or other defenses to infringement that may
otherwise be available to you under applicable patent law.

  12. No Surrender of Others' Freedom.

  If conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot convey a
covered work so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you may
not convey it at all.  For example, if you agree to terms that obligate you
to collect a royalty for further conveying from those to whom you convey
the Program, the only way you could satisfy both those terms and this
License would be to refrain entirely from conveying the Program.

  13. Use with the GNU Affero General Public License.

  Notwithstanding any other provision of this License, you have
permission to link or combine any covered work with a work licensed
under version 3 of the GNU Affero General Public License into a single
combined work, and to convey the resulting work.  The terms of this
License will continue to apply to the part which is the covered work,
but the special requirements of the GNU Affero General Public License,
section 13, concerning interaction through a network will apply to the
combination as such.

  14. Revised Versions of this License.

  The Free Software Foundation may publish revised and/or new versions of
the GNU General Public License from time to time.  Such new versions will
be similar in spirit to the present version, but may differ in detail to
address new problems or concerns.

  Each version is given a distinguishing version number.  If the
Program specifies that a certain numbered version of the GNU General
Public License "or any later version" applies to it, you have the
option of following the terms and conditions either of that numbered
version or of any later version published by the Free Software
Foundation.  If the Program does not specify a version number of the
GNU General Public License, you may choose any version ever published
by the Free Software Foundation.

  If the Program specifies that a proxy can decide which future
versions of the GNU General Public License can be used, that proxy's
public statement of acceptance of a version permanently authorizes you
to choose that version for the Program.

  Later license versions may give you additional or different
permissions.  However, no additional obligations are imposed on any
author or copyright holder as a result of your choosing to follow a
later version.

  15. Disclaimer of Warranty.

  THERE IS NO WARRANTY FOR THE PROGRAM, TO THE EXTENT PERMITTED BY
APPLICABLE LAW.  EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT
HOLDERS AND/OR OTHER PARTIES PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY
OF ANY KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO,
THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR
PURPOSE.  THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE PROGRAM
IS WITH YOU.  SHOULD THE PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF
ALL NECESSARY SERVICING, REPAIR OR CORRECTION.

  16. Limitation of Liability.

  IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING
WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MODIFIES AND/OR CONVEYS
THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES, INCLUDING ANY
GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING OUT OF THE
USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED TO LOSS OF
DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD
PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER PROGRAMS),
EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF
SUCH DAMAGES.

  17. Interpretation of Sections 15 and 16.

  If the disclaimer of warranty and limitation of liability provided
above cannot be given local legal effect according to their terms,
reviewing courts shall apply local law that most closely approximates
an absolute waiver of all civil liability in connection with the
Program, unless a warranty or assumption of liability accompanies a
copy of the Program in return for a fee.

                     END OF TERMS AND CONDITIONS

            How to Apply These Terms to Your New Programs

  If you develop a new program, and you want it to be of the greatest
possible use to the public, the best way to achieve this is to make it
free software which everyone can redistribute and change under these terms.

  To do so, attach the following notices to the program.  It is safest
to attach them to the start of each source file to most effectively
state the exclusion of warranty; and each file should have at least
the "copyright" line and a pointer to where the full notice is found.

    <one line to give the program's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.

Also add information on how to contact you by electronic and paper mail.

  If the program does terminal interaction, make it output a short
notice like this when it starts in an interactive mode:

    <program>  Copyright (C) <year>  <name of author>
    This program comes with ABSOLUTELY NO WARRANTY; for details type `show w'.
    This is free software, and you are welcome to redistribute it
    under certain conditions; type `show c' for details.

The hypothetical commands `show w' and `show c' should show the appropriate
parts of the General Public License.  Of course, your program's commands
might be different; for a GUI interface, you would use an "about box".

  You should also get your employer (if you work as a programmer) or school,
if any, to sign a "copyright disclaimer" for the program, if necessary.
For more information on this, and how to apply and follow the GNU GPL, see
<http://www.gnu.org/licenses/>.

  The GNU General Public License does not permit incorporating your program
into proprietary programs.  If your program is a subroutine library, you
may consider it more useful to permit linking proprietary applications with
the library.  If this is what you want to do, use the GNU Lesser General
Public License instead of this License.  But first, please read
<http://www.gnu.org/philosophy/why-not-lgpl.html>.


==> anc/LICENSE.txt <==
FlowPy 1.0 - a numerical solver for functional renormalization group equations

 Copyright (C) 2011,2012 Thomas Fischbacher, Franziska Synatschke-Czerwonka

  This program is free software: you can redistribute it and/or modify
  it under the terms of the GNU General Public License as published by
  the Free Software Foundation, version 3, subject to the additional
  terms specified below.

  This program is distributed in the hope that it will be useful,
  but WITHOUT ANY WARRANTY; without even the implied warranty of
  MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
  GNU General Public License for more details.

  You should have received a copy of the GNU General Public License
  along with this program.  If not, see <http://www.gnu.org/licenses/>.



Additional Terms (in accordance with section 7, case b, of the GNU GPL v3):

 - Any work that uses FlowPy and is submitted for publication must
   cite the article with which it was released:

   "FlowPy ­ a numerical solver for functional renormalization group equations"
   by Thomas Fischbacher and Franziska Synatschke-Czerwonka


==> anc/README.txt <==
FlowPy 1.0 - a numerical solver for functional renormalization group equations

 Copyright (C) 2011,2012 Thomas Fischbacher, Franziska Synatschke-Czerwonka

ABSTRACT
========

FlowPy is a numerical toolbox for the solution of partial differential
equations encountered in Functional Renormalization Group
equations. This toolbox compiles flow equations to fast machine code
and is able to handle coupled systems of flow equations with full
momentum dependence, which furthermore may be given implicitly.


LICENSE
=======

FlowPy is made available under the GNU General Public License, 
Version 3, subject to the additional term that any work that uses
FlowPy and is submitted for publication must cite the article:

"FlowPy ­ a numerical solver for functional renormalization group equations"
by Thomas Fischbacher and Franziska Synatschke-Czerwonka


Alternative Licenses may be available on request.


INSTALLATION
============

In order to use FlowPy, the following software packages have to be
installed first:

 - Python, version 2.x with x >=6.

   Many Unix systems have a sufficiently recent version of Python
   installed. Python is available from:

   http://www.python.org/download/

 - A C Compiler (such as gcc)

 - The Python header files (in particular Python.h)

   In many Linux distributions, these are available in a separate
   Python package such as python2.7-dev

 - The Python modules:

   - Scientific Python (scipy)
   - Numerical Python  (numpy)
   - Simpleparse       (simpleparse)

   These are available from:

   http://sourceforge.net/projects/scipy/files/
   http://sourceforge.net/projects/numpy/files/NumPy/
   http://simpleparse.sourceforge.net/

   Most modern Unix distributions have packages for these. Users of
   other platforms may want to obtain Enthought Python under the Terms
   and Conditions of the Enthought Academic Software License, which
   comes with pre-compiled Scientific Python and Numerical Python
   packages. (The "simpleparse" module then has to be installed
   separately.) When installing any 3rd party Python package, one
   still has to check that the Python headers (in particular Python.h)
   are available to the C compiler.

While it is possible to use FlowPy without installation by unpacking
the source archive file and running FlowPy scripts from within this
directory, it is generally recommended to properly install FlowPy
first.

Quick Installation
------------------

If Python is installed, then running the script 

 install_me.py

will try to install FlowPy automatically (asking the user for a target
location first).


Step by Step Installation
-------------------------

FlowPy can be installed by unpacking the FlowPy.zip archive and
copying the FlowPy directory to the user's installation location -
typically $HOME/lib/python/, or, for site-wise installation,
/usr/local/lib/python/.

Once FlowPy is installed at $HOME/lib/python/FlowPy/ (or in any other
desired location), Python will be able to use this package provided
that the installation directory (e.g. $HOME/lib/python/) is listed in
Python's package search path. This can be checked interactively as
follows:

===>

$ python
Python 2.7.2+ (default, Dec  1 2011, 01:55:02) 
[GCC 4.6.2] on linux2
Type "help", "copyright", "credits" or "license" for more information.
>>> import FlowPy
>>> FlowPy.hello()
The FlowPy Module was loaded successfully.

<===

The package search path can be checked with Python as follows:

===>

$ python
Python 2.7.2+ (default, Dec  1 2011, 01:55:02) 
[GCC 4.6.2] on linux2
Type "help", "copyright", "credits" or "license" for more information.
>>> import sys
>>> for p in sys.path: print p       <- return has to be pressed 2x here.
...                                  <- this is Python's continuation prompt.
 
/home/tf/lib/python
/usr/lib/python2.7
/usr/local/lib/python2.7/dist-packages
/usr/lib/python2.7/dist-packages
/usr/lib/pymodules/python2.7

<===

Users may want to put the line below into their $HOME/.bashrc file to
extend Python's package search path:

===>

export PYTHONPATH=$PYTHONPATH:$HOME/lib/python

<===

Uninstallation
--------------

In order to un-install FlowPy, one only has to delete the directory it
was installed to.



==> anc/__init__.py <==
from FlowPy import *



==> anc/examples/SUSY_QM.py <==
# SUSY_QM.py
import FlowPy

SUSY_QM_eqns="""
	d/dk V(k,phi)=-V''(k,phi)/4/(V'(k,phi)+k)^2;
FLOWSTART V(k,phi) = 1+m*phi+g*phi^2+a*phi^3;

# === Parameters ===
m=1;
g=0;
a=1;
"""

#change n_start and n_end to change the phi_range
n_start=-2  
n_end=2
n_steps=10 #increase this variable to improve the resolution
    
xs=FlowPy.linrange(n_start,n_end,n_steps)

logger=FlowPy.make_flow_logger(filename="SUSY_QM.flow")
fp=FlowPy.flowproblem("flowpy_SUSY_QM",
                  xs=xs,
                  equations=SUSY_QM_eqns,
                  log_state=logger,
                  decide_iterate=FlowPy.make_lhs_iterator(loops=0),
                  verbose=2,
                  )

fp.flow()



==> anc/examples/SUSY_QM_wavefunction.py <==
# SUSY_QM_wavefunction.py

import FlowPy 

SUSY_eqns="""
d/dk V(k,phi)=-V''(k,phi)*(Z(k,phi)^2+2*k*Z(k,phi)*d/dk Z(k,phi))
		/4/(V'(k,phi)+k*Z(k,phi)^2)^2;
d/dk Z(k,phi)=(Z(k,phi)+2*k*d/dk Z(k,phi))
		/4/(V'(k,phi)+k*Z(k,phi)^2)^2
		*(4*Z'(k,phi)*V''(k,phi)/(V'(k,phi)+k*Z(k,phi)^2)
			-Z''(k,phi)*Z(k,phi)-Z'(k,phi)*Z'(k,phi)
			-3*Z(k,phi)^2*V''(k,phi)^2/4/(V'(k,phi)+k*Z(k,phi)^2)^2);

FLOWSTART V(k,phi) = e+m*phi+g*phi^2+a*phi^3;
FLOWSTART Z(k,phi) = 1;

#==== Parameters ====
e=1.0;
m=1.0;
g=0.1;
a=1.0;
"""
     
#change n_start and n_end to change the phi_range
n_start=-2  
n_end=2
n_steps=10 #increase this variable to improve the resolution

xs=FlowPy.linrange(n_start,n_end,n_steps)

logger=FlowPy.make_flow_logger(filename="SUSY_QM_wavefunction.flow")

fp=FlowPy.flowproblem("flowpy_SUSY_QM_wavefunction",
                  xs=xs,
                  equations=SUSY_eqns,
                  log_state=logger,
                  decide_iterate=FlowPy.make_lhs_iterator(loops=0),
                  verbose=2,
                  )
fp.flow()



==> anc/examples/anharmonic_oscillator.flow <==
# === FLOWPY1.0 LOG FILE ===
# (Please remember to cite the FlowPy article in your research!)
# xs=[-2          , -1          , +0          , +1          , +2          ]
# flowfuns=['E', 'lambda', 'omega']
# k ; nr_flowfun ; ys/ydots=0/1 ; ys/ydots[0] ; ys/ydots[1] ; ...
+100000     	 0	0	+0          	+0          	+0          	+0          	+0          
+100000     	 1	0	+10         	+10         	+10         	+10         	+10         
+100000     	 2	0	+1          	+1          	+1          	+1          	+1          
+100000     	 0	1	+0          	-3.1831e-11 	-3.1831e-11 	-3.1831e-11 	+0          
+100000     	 1	1	+0          	+1.90986e-18	+1.90986e-18	+1.90986e-18	+0          
+100000     	 2	1	+0          	-3.1831e-10 	-3.1831e-10 	-3.1831e-10 	+0          
+39810.7    	 0	0	+0          	+4.82755e-06	+4.82755e-06	+4.82755e-06	+0          
+39810.7    	 1	0	+10         	+10         	+10         	+10         	+10         
+39810.7    	 2	0	+1          	+1.00005    	+1.00005    	+1.00005    	+1          
+39810.7    	 0	1	+0          	-2.0085e-10 	-2.0085e-10 	-2.0085e-10 	+0          
+39810.7    	 1	1	+0          	+7.60329e-17	+7.60329e-17	+7.60329e-17	+0          
+39810.7    	 2	1	+0          	-2.0084e-09 	-2.0084e-09 	-2.0084e-09 	+0          
+15848.9    	 0	0	+0          	+1.69357e-05	+1.69357e-05	+1.69357e-05	+0          
+15848.9    	 1	0	+10         	+10         	+10         	+10         	+10         
+15848.9    	 2	0	+1          	+1.00017    	+1.00017    	+1.00017    	+1          
+15848.9    	 0	1	+0          	-1.26743e-09	-1.26743e-09	-1.26743e-09	+0          
+15848.9    	 1	1	+0          	+3.02692e-15	+3.02692e-15	+3.02692e-15	+0          
+15848.9    	 2	1	+0          	-1.26721e-08	-1.26721e-08	-1.26721e-08	+0          
+6309.57    	 0	0	+0          	+4.73308e-05	+4.73308e-05	+4.73308e-05	+0          
+6309.57    	 1	0	+10         	+10         	+10         	+10         	+10         
+6309.57    	 2	0	+1          	+1.00047    	+1.00047    	+1.00047    	+1          
+6309.57    	 0	1	+0          	-7.99937e-09	-7.99937e-09	-7.99937e-09	+0          
+6309.57    	 1	1	+0          	+1.20504e-13	+1.20504e-13	+1.20504e-13	+0          
+6309.57    	 2	1	+0          	-7.99558e-08	-7.99558e-08	-7.99558e-08	+0          
+2511.89    	 0	0	+0          	+0.000123695	+0.000123695	+0.000123695	+0          
+2511.89    	 1	0	+10         	+10         	+10         	+10         	+10         
+2511.89    	 2	0	+1          	+1.00124    	+1.00124    	+1.00124    	+1          
+2511.89    	 0	1	+0          	-5.05111e-08	-5.05111e-08	-5.05111e-08	+0          
+2511.89    	 1	1	+0          	+4.79735e-12	+4.79735e-12	+4.79735e-12	+0          
+2511.89    	 2	1	+0          	-5.04487e-07	-5.04487e-07	-5.04487e-07	+0          
+1000       	 0	0	+0          	+0.000315724	+0.000315724	+0.000315724	+0          
+1000       	 1	0	+10         	+10         	+10         	+10         	+10         
+1000       	 2	0	+1          	+1.00315    	+1.00315    	+1.00315    	+1          
+1000       	 0	1	+0          	-3.19313e-07	-3.19313e-07	-3.19313e-07	+0          
+1000       	 1	1	+0          	+1.90985e-10	+1.90985e-10	+1.90985e-10	+0          
+1000       	 2	1	+0          	-3.18309e-06	-3.18309e-06	-3.18309e-06	+0          
+398.107    	 0	0	+0          	+0.000799673	+0.000799673	+0.000799673	+0          
+398.107    	 1	0	+10         	+10         	+10         	+10         	+10         
+398.107    	 2	0	+1          	+1.00796    	+1.00796    	+1.00796    	+1          
+398.107    	 0	1	+0          	-2.02438e-06	-2.02438e-06	-2.02438e-06	+0          
+398.107    	 1	1	+0          	+7.60314e-09	+7.60314e-09	+7.60314e-09	+0          
+398.107    	 2	1	+0          	-2.00837e-05	-2.00837e-05	-2.00837e-05	+0          
+158.489    	 0	0	+0          	+0.00202545 	+0.00202545 	+0.00202545 	+0          
+158.489    	 1	0	+10         	+9.99998    	+9.99998    	+9.99998    	+10         
+158.489    	 2	0	+1          	+1.02005    	+1.02005    	+1.02005    	+1          
+158.489    	 0	1	+0          	-1.29257e-05	-1.29257e-05	-1.29257e-05	+0          
+158.489    	 1	1	+0          	+3.02654e-07	+3.02654e-07	+3.02654e-07	+0          
+158.489    	 2	1	+0          	-0.000126711	-0.000126711	-0.000126711	+0          
+63.0957    	 0	0	+0          	+0.00516852 	+0.00516852 	+0.00516852 	+0          
+63.0957    	 1	0	+10         	+9.99975    	+9.99975    	+9.99975    	+10         
+63.0957    	 2	0	+1          	+1.05041    	+1.05041    	+1.05041    	+1          
+63.0957    	 0	1	+0          	-8.39642e-05	-8.39642e-05	-8.39642e-05	+0          
+63.0957    	 1	1	+0          	+1.20403e-05	+1.20403e-05	+1.20403e-05	+0          
+63.0957    	 2	1	+0          	-0.000799116	-0.000799116	-0.000799116	+0          
+25.1189    	 0	0	+0          	+0.0134632  	+0.0134632  	+0.0134632  	+0          
+25.1189    	 1	0	+10         	+9.996      	+9.996      	+9.996      	+10         
+25.1189    	 2	0	+1          	+1.12653    	+1.12653    	+1.12653    	+1          
+25.1189    	 0	1	+0          	-0.000567308	-0.000567308	-0.000567308	+0          
+25.1189    	 1	1	+0          	+0.000476793	+0.000476793	+0.000476793	+0          
+25.1189    	 2	1	+0          	-0.00502489 	-0.00502489 	-0.00502489 	+0          
+10         	 0	0	+0          	+0.0367086  	+0.0367086  	+0.0367086  	+0          
+10         	 1	0	+10         	+9.93814    	+9.93814    	+9.93814    	+10         
+10         	 2	0	+1          	+1.3152     	+1.3152     	+1.3152     	+1          
+10         	 0	1	+0          	-0.00413205 	-0.00413205 	-0.00413205 	+0          
+10         	 1	1	+0          	+0.0181379  	+0.0181379  	+0.0181379  	+0          
+10         	 2	1	+0          	-0.0308181  	-0.0308181  	-0.0308181  	+0          
+3.98107    	 0	0	+0          	+0.106808   	+0.106808   	+0.106808   	+0          
+3.98107    	 1	0	+10         	+9.21886    	+9.21886    	+9.21886    	+10         
+3.98107    	 2	0	+1          	+1.73623    	+1.73623    	+1.73623    	+1          
+3.98107    	 0	1	+0          	-0.0314276  	-0.0314276  	-0.0314276  	+0          
+3.98107    	 1	1	+0          	+0.47306    	+0.47306    	+0.47306    	+0          
+3.98107    	 2	1	+0          	-0.150395   	-0.150395   	-0.150395   	+0          
+1.58489    	 0	0	+0          	+0.281419   	+0.281419   	+0.281419   	+0          
+1.58489    	 1	0	+10         	+6.45022    	+6.45022    	+6.45022    	+10         
+1.58489    	 2	0	+1          	+2.23837    	+2.23837    	+2.23837    	+1          
+1.58489    	 0	1	+0          	-0.149991   	-0.149991   	-0.149991   	+0          
+1.58489    	 1	1	+0          	+1.86208    	+1.86208    	+1.86208    	+0          
+1.58489    	 2	1	+0          	-0.228555   	-0.228555   	-0.228555   	+0          
+0.630957   	 0	0	+0          	+0.481475   	+0.481475   	+0.481475   	+0          
+0.630957   	 1	0	+10         	+4.98684    	+4.98684    	+4.98684    	+10         
+0.630957   	 2	0	+1          	+2.39687    	+2.39687    	+2.39687    	+1          
+0.630957   	 0	1	+0          	-0.272971   	-0.272971   	-0.272971   	+0          
+0.630957   	 1	1	+0          	+0.865995   	+0.865995   	+0.865995   	+0          
+0.630957   	 2	1	+0          	-0.0808943  	-0.0808943  	-0.0808943  	+0          
+0.251189   	 0	0	+0          	+0.592953   	+0.592953   	+0.592953   	+0          
+0.251189   	 1	0	+10         	+4.79472    	+4.79472    	+4.79472    	+10         
+0.251189   	 2	0	+1          	+2.41422    	+2.41422    	+2.41422    	+1          
+0.251189   	 0	1	+0          	-0.310203   	-0.310203   	-0.310203   	+0          
+0.251189   	 1	1	+0          	+0.182214   	+0.182214   	+0.182214   	+0          
+0.251189   	 2	1	+0          	-0.0156909  	-0.0156909  	-0.0156909  	+0          
+0.1        	 0	0	+0          	+0.640436   	+0.640436   	+0.640436   	+0          
+0.1        	 1	0	+10         	+4.78007    	+4.78007    	+4.78007    	+10         
+0.1        	 2	0	+1          	+2.41548    	+2.41548    	+2.41548    	+1          
+0.1        	 0	1	+0          	-0.316998   	-0.316998   	-0.316998   	+0          
+0.1        	 1	1	+0          	+0.0305829  	+0.0305829  	+0.0305829  	+0          
+0.1        	 2	1	+0          	-0.00258637 	-0.00258637 	-0.00258637 	+0          
+0.0398107  	 0	0	+0          	+0.659554   	+0.659554   	+0.659554   	+0          
+0.0398107  	 1	0	+10         	+4.77911    	+4.77911    	+4.77911    	+10         
+0.0398107  	 2	0	+1          	+2.41556    	+2.41556    	+2.41556    	+1          
+0.0398107  	 0	1	+0          	-0.318101   	-0.318101   	-0.318101   	+0          
+0.0398107  	 1	1	+0          	+0.00489541 	+0.00489541 	+0.00489541 	+0          
+0.0398107  	 2	1	+0          	-0.000412661	-0.000412661	-0.000412661	+0          
+0.0158489  	 0	0	+0          	+0.667178   	+0.667178   	+0.667178   	+0          
+0.0158489  	 1	0	+10         	+4.77905    	+4.77905    	+4.77905    	+10         
+0.0158489  	 2	0	+1          	+2.41556    	+2.41556    	+2.41556    	+1          
+0.0158489  	 0	1	+0          	-0.318277   	-0.318277   	-0.318277   	+0          
+0.0158489  	 1	1	+0          	+0.000777131	+0.000777131	+0.000777131	+0          
+0.0158489  	 2	1	+0          	-6.54734e-05	-6.54734e-05	-6.54734e-05	+0          
+0.00630957 	 0	0	+0          	+0.670214   	+0.670214   	+0.670214   	+0          
+0.00630957 	 1	0	+10         	+4.77905    	+4.77905    	+4.77905    	+10         
+0.00630957 	 2	0	+1          	+2.41556    	+2.41556    	+2.41556    	+1          
+0.00630957 	 0	1	+0          	-0.318305   	-0.318305   	-0.318305   	+0          
+0.00630957 	 1	1	+0          	+0.000123199	+0.000123199	+0.000123199	+0          
+0.00630957 	 2	1	+0          	-1.03786e-05	-1.03786e-05	-1.03786e-05	+0          
+0.00251189 	 0	0	+0          	+0.671423   	+0.671423   	+0.671423   	+0          
+0.00251189 	 1	0	+10         	+4.77905    	+4.77905    	+4.77905    	+10         
+0.00251189 	 2	0	+1          	+2.41556    	+2.41556    	+2.41556    	+1          
+0.00251189 	 0	1	+0          	-0.318309   	-0.318309   	-0.318309   	+0          
+0.00251189 	 1	1	+0          	+1.95265e-05	+1.95265e-05	+1.95265e-05	+0          
+0.00251189 	 2	1	+0          	-1.64495e-06	-1.64495e-06	-1.64495e-06	+0          
+0.001      	 0	0	+0          	+0.671905   	+0.671905   	+0.671905   	+0          
+0.001      	 1	0	+10         	+4.77904    	+4.77904    	+4.77904    	+10         
+0.001      	 2	0	+1          	+2.41556    	+2.41556    	+2.41556    	+1          
+0.001      	 0	1	+0          	-0.31831    	-0.31831    	-0.31831    	+0          
+0.001      	 1	1	+0          	+3.09477e-06	+3.09477e-06	+3.09477e-06	+0          
+0.001      	 2	1	+0          	-2.60708e-07	-2.60708e-07	-2.60708e-07	+0          


==> anc/examples/anharmonic_oscillator.py <==
# anharmonic_oscillator.py
import FlowPy 

# specifying the flow equations:
aho_eqns="""
	d/dk E(k,x)=(1/pi)*(k^2/(k^2+omega(k,x))-1);
	d/dk omega(k,x)=-k^2*lambda(k,x)/(pi*(k^2+omega(k,x))^2);
	d/dk lambda(k,x)=(6/pi)*k^2/(k^2+omega(k,x))^3*lambda(k,x)^2;

#specifying the starting conditions:
FLOWSTART E(k,x)=0; 
FLOWSTART omega(k,x)=1;
FLOWSTART lambda(k,x)=10;

# === Parameters ===
pi=3.141592653589793;
"""

# specifying the values for x:
xs=[-2,-1,0,1,2]

logger=FlowPy.make_flow_logger(filename="anharmonic_oscillator.flow")

# solving the flow equation:
fp=FlowPy.flowproblem("anharmonic_oscillator",
                  xs=xs,
                  equations=aho_eqns,
                  log_state=logger,
                  decide_iterate=FlowPy.make_lhs_iterator(loops=0),
                  verbose=3
                  )
fp.flow()


==> anc/examples/demo.py <==
# demo.py
from FlowPy import grange, flowproblem, make_flow_logger, make_lhs_iterator 


# Note: triple-quote """ bounds multi-line Python strings
eqns="""
d/dk f(k,x) =
 integral[d q from 0 to k,d phi from -pi to pi]
  W(Cminus(x^2-k^2,q,phi),Cplus(x^2-k^2,q,phi))*(1-0.1*d/dk f(k,x));
  
FLOWSTART f(k,x)=1;

# === Helper functions ===

Cminus(p1,p2,alpha) = p1^2+p2^2-1*p1*p2*cos(alpha);
Cplus(p1,p2,alpha) = p1^2+p2^2+1*p1*p2*cos(alpha);

W(a,b)=a*b/(p0^2+a^2+b^2);

# === Constants ===
pi = 3.141592653587983;
p0 = 2.0e5;
"""

xs_plus=grange(0.1,100,7) # geometrically subdivided interval
xs=[-xj for xj in xs_plus]+[0.0]+xs_plus # x-discretization

fp=flowproblem("demo_problem", # problem/project name
               xs,             # position discretization
               equations=eqns, # the equations
               # Perform 20 k-steps geometrically distributed
               # between 10^5 and 10^(-3):
               ks=grange(1e5,1e-3,20),
               # Log flow data to file:
               log_state=make_flow_logger("demo_problem.flow"),
               #
               # For implicit flow equations that involve
               # the LHS expression (here d/dk f(k,x))
               # on the RHS: how to handle iterative determination
               # of a self-consistent RHS value:
               #
               decide_iterate=make_lhs_iterator(loops=0),
               #
               # --- Discretization Parameters below ---
               #
               # Step size for higher-order numerical differentiation:
               eps_diff=1e-4, # this also is the default.
               diff_ord=4, # this also is the default.
               interpolation_kind=4, # 4th order interp (also default).
               verbose=2, # verbose=0 turns off extra flow debug messages
               )

fp.flow()

# After this, data will be in the file "demo_problem.flow".


==> anc/examples/momentum_dependent_wavefunction.py <==
# momentum_dependent_wavefunction.py
import FlowPy
import math

wavefunction_eqns="""
d/dk Z(k,p) =
 integral[d phi from -pi to pi,
          d q from 0 to k]
          (-16*g^2)/4/pi^2*(k*Z(k,q)+m)*Z(k,q)*Z(k,Cminus(p,q,phi))
          *(1+k*d/dk Z(k,q))/(q*q*Z(k,q)*Z(k,q)+(k*Z(k,q)+m)*(k*Z(k,q)+m))
          /(Cminus(p,q,phi)*Cminus(p,q,phi)*Z(k,Cminus(p,q,phi))
          *Z(k,Cminus(p,q,phi))+(k*Z(k,Cminus(p,q,phi))+m)
          *(k*Z(k,Cminus(p,q,phi))+m))
          /(q*q*Z(k,q)*Z(k,q)+(k*Z(k,q)+m)*(k*Z(k,q)+m))^2;
   
FLOWSTART Z(k,p) =1;

# === Helper functions ===

Cminus(p1,p2,alpha) = p1^2+p2^2-2*p1*p2*cos(alpha);

# === Parameters ===
m = 1.0;
g=0.3;
pi=3.141592653589793;
"""

#change n_start and n_end to change the p_range
n_start=-20  
n_end=10
n_steps=5 #increase this variable to improve the resolution

# logarithmic-equidistant distribution of the momentum:
qs_log=FlowPy.linrange(n_start,n_end,n_steps)
qs=[-math.exp(q) for q in qs_log]+[0.0]+[math.exp(q) for q in qs_log]

# specifing the logfile:
logger=FlowPy.make_flow_logger(filename="momentum_dependent_wavefunction.flow") 

# solving the flow equation:
fp=FlowPy.flowproblem("flowpy_wavefunction",
                  xs=qs,
                  equations=wavefunction_eqns,
                  log_state=logger,
                  decide_iterate=FlowPy.make_lhs_iterator(loops=0),
                  verbose=2,
                  )

fp.flow()



==> anc/examples/parametric.py <==
# parametric.py
from FlowPy import flowproblem, flowparams, make_lhs_iterator,\
     grange, make_flow_logger

runs_todo=[flowparams(mu=val_mu,T=val_T)
             for val_mu in [1.0,1.5,2.0,2.5]
             for val_T in [0.1,0.2,0.5,1.0]]

xs=[float(n) for n in range(11)]

for params in runs_todo:
    f=flowproblem("mu_T",
                  xs=xs,
                  equations="""
                  d/dk F(k,p) = -T;
                  FLOWSTART F(k,p) = mu;
                  """+params.defs(),
                  ks=grange(110,10,5),
                  decide_iterate=make_lhs_iterator(loops=0),
                  log_state=make_flow_logger(\
                      params.subs_short("FLOW__mu=${mu}_T=${T}__.flow")),
                  verbose=2)
    f.flow()


==> anc/install_me.py <==
#!/usr/bin/env python
import shutil, os, sys
import FlowPy_config

# When loading numpy/scipy, this may dump a lot of
# annoying text onto stderr. Let us get rid of this
# by making stderr write to "install.log" (and then
# making this an anonymous file):

def silence_stderr():
    err=open("install.log","w")
    sys.stderr.close()
    sys.stderr=os.fdopen(os.dup(err.fileno()),"w")
    err.close()
    os.unlink("install.log")

def try_import(x):
    try:
        __import__(x)
        return True
    except ImportError:
        return False


silence_stderr()

print """
FlowPy 1.0 (C) 2011,2012 T. Fischbacher, F. Synatschke-Czerwonka

Welcome to the FlowPy Installation helper.
"""

if try_import("numpy"):
    print "Found 'numpy'. Good."
else:
    print ("\nProblem: The 'numpy' package has to be installed first.\n"+\
           "Please download it from:\n" "\n"+\
           " http://sourceforge.net/projects/numpy/files/NumPy/\n"+\
           "(alternatively, you may want to install Enthought Python now.)")

if try_import("scipy"):
    print "Found 'scipy'. Good."
else:
    print ("\nProblem: The 'scipy' package has to be installed first.\n"+\
           "Please download it from:\n" "\n"+\
           " http://sourceforge.net/projects/scipy/files/\n"+\
           "(alternatively, you may want to install Enthought Python now.)")

if try_import("simpleparse"):
    print "Found 'simpleparse'. Good."
else:
    print ("\nProblem: The 'simpleparse' package has to be installed first.\n"+\
           "Please download it from:\n" "\n"+\
           " http://simpleparse.sourceforge.net/\n")

installsuggest="/tmp/"

try: # getenv may fail:
    installsuggest=os.getenv("HOME")+"/lib/python/"
except:
    pass

if len(sys.argv)>1: installsuggest=sys.argv[1]

installdir=raw_input("Directory to install FlowPy to (Default: %s) "%
                     installsuggest)

if installdir=="": installdir=installsuggest

try: # This may fail if the directory already existed.
    os.makedirs(installdir)
except:
    pass

if not os.access(installdir,os.W_OK):
    print "Problem: cannot write to installation target '%s'"%installdir
    exit(0)

change_cc_call=raw_input("""
The pre-set C compiler call template is:
($F is the FlowPy codefile stem, $V the Python version)

 %s

Do you want to change this (N/y)? """%FlowPy_config.default_cc_call)

if len(change_cc_call)>0 and change_cc_call[0] not in ["N","n"]:
    print """
Please use your favourite text editor to adjust FlowPy_config.py
and then re-start this installer.
"""
    exit(0)

flowpydir=installdir+"/FlowPy"

try:
    print "Copying..."
    shutil.copytree(".",flowpydir)
    print "Done."
except Exception as x:
    print "Problem: FlowPy could not be installed correctly.",x
    exit(0)
    
try:
    # We create a symlink here that provides an alternative name under
    # the install location as a simple "import FlowPy" would find the
    # FlowPy in the directory of the installer script. Note that we
    # delete that symlink again at the very end of the script (atexit
    # ensures this will always happen):

    import atexit

    os.symlink(flowpydir,installdir+"/FlowPy_installtest")
    
    def del_symlink():
        os.unlink(installdir+"/FlowPy_installtest")

    atexit.register(del_symlink)

    print "Testing FlowPy Installation..."
    __import__("FlowPy_installtest")
    
    print "The FlowPy module has been installed under '%s'."%installdir
except Exception as exn:
    print exn
    print ("\nPlease make sure your PYTHONPATH environment variable\n"+\
           "is adjusted so that Python can find the FlowPy module.\n\n"+\
           "If you are using the 'bash' shell, this can be done\n"+\
           "e.g. by adding this line to your .bashrc and logging in again:\n\n"+\
           ("export PYTHONPATH=$PYTHONPATH:%s\n"%installdir))


==> anc/tests.py <==
import unittest, math, numpy
import scipy.integrate
from FlowPy import flowproblem, make_lhs_iterator, grange, make_flow_logger

class TestFlowPy1(unittest.TestCase):
    def test1(self):
        # constant growth

        xs=[float(n) for n in range(11)]
        f=flowproblem("test1",
                      xs=xs,
                      equations="""
                      d/dk F(k,p) = -1;
                      FLOWSTART F(k,p) = p;
                      """,
                      ks=grange(110,10,1),
                      decide_iterate=make_lhs_iterator(loops=0))
        f.flow()
        ys=[f.ys_interp[0](x) for x in xs]
        # print "DDD1",ys
        self.assertTrue(abs(ys[1]-101.0)<1e-6)
        self.assertTrue(abs(ys[7]-107.0)<1e-6)
        # Boundary values do not flow:
        self.assertTrue(abs(ys[0]-0.0)<1e-6)
        self.assertTrue(abs(ys[-1]-10.0)<1e-6)


    def test2(self):
        # slow exponential growth

        xs=[float(n) for n in range(11)]
        f=flowproblem("test2",
                      xs=xs,
                      equations="""
                      d/dk F(k,p) = -0.01*F(k,p);
                      FLOWSTART F(k,p) = p;
                      """,
                      ks=grange(110,10,1),                      
                      decide_iterate=make_lhs_iterator(loops=0))
        f.flow()
        ys=[f.ys_interp[0](x) for x in xs]
        # print "DDD2",ys

        # Boundary values do not flow:
        self.assertTrue(abs(ys[0]-0.0)<1e-6)
        self.assertTrue(abs(ys[-1]-10.0)<1e-6)

        # Otherwise, we get exponentials...
        self.assertTrue(abs(ys[1]-math.exp(1.0))<1e-6)
        self.assertTrue(abs(ys[2]-2.0*math.exp(1.0))<1e-6)

    def test3(self):
        # Implicit d/dk F:
        # RHS refers back to LHS, use iteration:

        # The RHS just says:
        #
        # "Rate of flow is constantly -1.0 plus half the rate of flow".
        #
        # In other words: "Rate of flow is constantly -2.0".
        # (If half the flow rate is -1, the other half is also -1, and the sum is -2.)
        # (FlowPy solves this via iteration, which converges in this case.)

        xs=[float(n) for n in range(11)]
        f=flowproblem("test3",
                      xs=xs,
                      equations="""
                      d/dk F(k,p) = -1.0+0.5*d/dk F(k,p);
                      FLOWSTART F(k,p) = p;
                      """,
                      ks=grange(110,10,1),                      
                      decide_iterate=make_lhs_iterator(eps_abs=1e-6))
        f.flow()
        ys=[f.ys_interp[0](x) for x in xs]
        # print "DDD3",ys

        # Boundary values do not flow:
        self.assertTrue(abs(ys[0]-0.0)<1e-6)
        self.assertTrue(abs(ys[-1]-10.0)<1e-6)

        # Otherwise, we get flow with a rate of 1:
        # (Note that there is fairly large drift due to slow convergence here,
        # which is why we accept a 1e-3 deviation):

        for n in range(1,len(xs)-1):
            self.assertTrue(abs(ys[n]-xs[n]-2.0*100)<1e-3)
    
    def test4(self):
        # First test of integration
        #
        # Here, the flow rate again is constant for each point,
        # but for each x-value, we express the flow rate as an integral
        # - in fact: \int_0^x dw -w^2 = -x^3/3
        #
        # So, for x=1, the flow rate is 1/3, and total flow over 100 time units is +33.3

        xs=[float(n) for n in range(11)]
        f=flowproblem("test4",
                      xs=xs,
                      equations="""
                      d/dk F(k,p) = integral [dq from 0 to p] -q^2;
                      FLOWSTART F(k,p) = p;
                      """,
                      ks=grange(110,10,1),                      
                      decide_iterate=make_lhs_iterator(loops=0))
        f.flow()
        ys=[f.ys_interp[0](x) for x in xs]
        # print "DDD4",ys

        # Boundary values do not flow:
        self.assertTrue(abs(ys[0]-0.0)<1e-6)
        self.assertTrue(abs(ys[-1]-10.0)<1e-6)

        for n in range(1,len(xs)-1):
            self.assertTrue(abs(ys[n]-xs[n]-100*xs[n]**3/3.0)<1e-6)

    # This is used for test5 and test6:

    def thermalization(self,xs,ks,logname=None):
        # Note: this assumes xs to be equi-distributed.
        
        # Note: I do get fairly large deviations here - about 0.5%.
        #
        # But this is actually not fully unexpected, given that the
        # FlowPy code puts much more effort into getting the 2nd
        # derivative approximated nicely than the test code against
        # which this is checked below.
        #
        # So, these deviations are probably just numerical artefacts.

        xstep=float(xs[1]-xs[0])

        fun_log=None
        if logname != None:
            fun_log=make_flow_logger(logname)
            
        f=flowproblem("test5",
                      xs=xs,
                      equations="""
                      d/dk F(k,p) = -0.01*F''(k,p);
                      FLOWSTART F(k,p) = exp(-0.5*(p-5.0)^2/(2.0^2));
                      """,
                      ks=ks,
                      log_state=fun_log,
                      decide_iterate=make_lhs_iterator(loops=0))
        f.flow()
        ys=[f.ys_interp[0](x) for x in xs]
        # print "DDD5 ys:",ys

        ys_check_0=[math.exp(-0.5*(x-5.0)**2/4.0) for x in xs]

        def dy_by_dt(y,t):
            k_diff=0.01
            ydot=numpy.zeros(len(y))
            ydot[1:len(y)-1] += k_diff*y[2:len(y)]
            ydot[1:len(y)-1] += k_diff*y[0:len(y)-2]
            ydot[1:len(y)-1] += -2.0*k_diff*y[1:len(y)-1]
            return ydot/xstep**2

        (yc_start,yc_end)=scipy.integrate.odeint(dy_by_dt,ys_check_0,[ks[-1],ks[0]])

        delta_y=ys-yc_end
        # print "yc_start",yc_start
        # print "yc_end",yc_end
        # print delta_y,"\n","MAX:",max(abs(delta_y))

        self.assertTrue(max(abs(delta_y)) < 0.01)

    def test5(self):
        self.thermalization([float(n) for n in range(11)], # xs
                            grange(110,10,1))
        

    def test6(self):
        import os
        file="test6.log"

        if os.access(file,os.R_OK): os.unlink(file)

        self.thermalization([float(n/10.0) for n in range(21)], # xs
                            grange(110,10,10),
                            logname=file)

        with open(file,"r") as h:
            data=[[float(z) for z in x.split("\t")] for x in h.readlines() if len(x)>0 and x[0]!="#"]

            # Extract data for 5th support point:
            ys5=[y[3+5] for y in data if y[1]==0 and y[2]==0]

            # Obtained from an earlier run:
            expected=[0.0795595, 0.0943641, 0.101504, 0.105288, 0.107453, 0.108777, 0.109632,
                      0.110207, 0.110607, 0.110893, 0.111101]

            delta=sum([abs(x-y) for (x,y) in zip(ys5,expected)])

            self.assertTrue(abs(delta)<1e-3)

    # Tests to write:

    # test7: Simple test for coupled equations (Suggestion: radioactive decay chain type).
    # test8: Simple non-locality test, i.e. RHS depends on F values at other points than p.
    # test9: First full-fledged simple RG flow with known outcome.

if __name__ == "__main__":
    unittest.main()

    

